Role of baryon resonances in the $\pi^-p \to ne^+e^-$ reaction within an effective-Lagrangian model

We present a study of the reaction $\pi^-p \to ne^+e^-$ for $\sqrt{s}=1.49\,\textrm{GeV}$, including non-resonant Born terms and contributions of the $N(1440)$, $N(1520)$, $N(1535)$ resonances ($R$), using an effective-Lagrangian model, which we extended by a phenomenological phase factor at the $RN\rho$ vertex function. We give predictions for both the differential cross section $d\sigma/dm$ and the spin density matrix elements of the virtual photon that decays into the lepton pair. In the studied energy range, the cross section is dominated by the Born and $N(1520)$ contributions.

==> anc/Fig2_N1520gamma.csv <==
0.001,100.557
0.002,50.2788
0.003,33.5193
0.004,25.1395
0.005,20.1117
0.006,16.7598
0.007,14.3657
0.008,12.57
0.009,11.1735
0.01,10.0562
0.011,9.1421
0.012,8.38035
0.013,7.73579
0.014,7.18333
0.015,6.70453
0.016,6.28559
0.017,5.91594
0.018,5.58737
0.019,5.29339
0.02,5.02881
0.021,4.78943
0.022,4.57183
0.023,4.37314
0.024,4.19102
0.025,4.02347
0.026,3.86881
0.027,3.72562
0.028,3.59265
0.029,3.46886
0.03,3.35332
0.031,3.24524
0.032,3.14392
0.033,3.04874
0.034,2.95916
0.035,2.8747
0.036,2.79494
0.037,2.71949
0.038,2.64802
0.039,2.58021
0.04,2.5158
0.041,2.45453
0.042,2.39618
0.043,2.34054
0.044,2.28744
0.045,2.23669
0.046,2.18816
0.047,2.14169
0.048,2.09716
0.049,2.05445
0.05,2.01345
0.051,1.97406
0.052,1.93619
0.053,1.89975
0.054,1.86465
0.055,1.83084
0.056,1.79823
0.057,1.76677
0.058,1.7364
0.059,1.70705
0.06,1.67869
0.061,1.65126
0.062,1.62471
0.063,1.59901
0.064,1.57411
0.065,1.54998
0.066,1.52658
0.067,1.50388
0.068,1.48185
0.069,1.46046
0.07,1.43968
0.071,1.41949
0.072,1.39985
0.073,1.38076
0.074,1.36219
0.075,1.34411
0.076,1.3265
0.077,1.30936
0.078,1.29265
0.079,1.27637
0.08,1.2605
0.081,1.24502
0.082,1.22992
0.083,1.21518
0.084,1.20079
0.085,1.18675
0.086,1.17303
0.087,1.15962
0.088,1.14652
0.089,1.13372
0.09,1.1212
0.091,1.10896
0.092,1.09698
0.093,1.08526
0.094,1.07379
0.095,1.06257
0.096,1.05157
0.097,1.04081
0.098,1.03026
0.099,1.01993
0.1,1.00981
0.101,0.999882
0.102,0.990153
0.103,0.980613
0.104,0.971256
0.105,0.962078
0.106,0.953074
0.107,0.944238
0.108,0.935566
0.109,0.927053
0.11,0.918695
0.111,0.910488
0.112,0.902428
0.113,0.89451
0.114,0.886732
0.115,0.879089
0.116,0.871578
0.117,0.864195
0.118,0.856937
0.119,0.849802
0.12,0.842786
0.121,0.835885
0.122,0.829098
0.123,0.822421
0.124,0.815852
0.125,0.809388
0.126,0.803026
0.127,0.796765
0.128,0.790601
0.129,0.784533
0.13,0.778558
0.131,0.772674
0.132,0.76688
0.133,0.761172
0.134,0.755549
0.135,0.75001
0.136,0.744552
0.137,0.739173
0.138,0.733872
0.139,0.728648
0.14,0.723497
0.141,0.71842
0.142,0.713414
0.143,0.708477
0.144,0.703609
0.145,0.698808
0.146,0.694072
0.147,0.689401
0.148,0.684792
0.149,0.680245
0.15,0.675758
0.151,0.671331
0.152,0.666961
0.153,0.662648
0.154,0.658391
0.155,0.654188
0.156,0.650039
0.157,0.645942
0.158,0.641896
0.159,0.637902
0.16,0.633956
0.161,0.630059
0.162,0.62621
0.163,0.622408
0.164,0.618651
0.165,0.61494
0.166,0.611273
0.167,0.607649
0.168,0.604068
0.169,0.600529
0.17,0.59703
0.171,0.593573
0.172,0.590155
0.173,0.586775
0.174,0.583434
0.175,0.580131
0.176,0.576865
0.177,0.573635
0.178,0.57044
0.179,0.567281
0.18,0.564156
0.181,0.561065
0.182,0.558007
0.183,0.554982
0.184,0.551989
0.185,0.549028
0.186,0.546098
0.187,0.543199
0.188,0.54033
0.189,0.53749
0.19,0.534679
0.191,0.531898
0.192,0.529144
0.193,0.526418
0.194,0.52372
0.195,0.521048
0.196,0.518403
0.197,0.515784
0.198,0.51319
0.199,0.510622
0.2,0.508078
0.201,0.505559
0.202,0.503064
0.203,0.500593
0.204,0.498145
0.205,0.49572
0.206,0.493318
0.207,0.490937
0.208,0.488579
0.209,0.486243
0.21,0.483928
0.211,0.481633
0.212,0.47936
0.213,0.477106
0.214,0.474873
0.215,0.47266
0.216,0.470466
0.217,0.468291
0.218,0.466135
0.219,0.463998
0.22,0.461879
0.221,0.459778
0.222,0.457695
0.223,0.45563
0.224,0.453582
0.225,0.451551
0.226,0.449537
0.227,0.447539
0.228,0.445558
0.229,0.443593
0.23,0.441644
0.231,0.439711
0.232,0.437793
0.233,0.43589
0.234,0.434002
0.235,0.432129
0.236,0.430271
0.237,0.428427
0.238,0.426598
0.239,0.424782
0.24,0.422981
0.241,0.421193
0.242,0.419418
0.243,0.417657
0.244,0.415909
0.245,0.414173
0.246,0.412451
0.247,0.410741
0.248,0.409043
0.249,0.407358
0.25,0.405685
0.251,0.404023
0.252,0.402374
0.253,0.400736
0.254,0.399109
0.255,0.397494
0.256,0.39589
0.257,0.394297
0.258,0.392715
0.259,0.391143
0.26,0.389582
0.261,0.388032
0.262,0.386492
0.263,0.384961
0.264,0.383441
0.265,0.381931
0.266,0.380431
0.267,0.37894
0.268,0.377459
0.269,0.375987
0.27,0.374524
0.271,0.37307
0.272,0.371626
0.273,0.37019
0.274,0.368763
0.275,0.367345
0.276,0.365936
0.277,0.364534
0.278,0.363142
0.279,0.361757
0.28,0.36038
0.281,0.359012
0.282,0.357651
0.283,0.356299
0.284,0.354953
0.285,0.353616
0.286,0.352286
0.287,0.350963
0.288,0.349648
0.289,0.34834
0.29,0.347039
0.291,0.345745
0.292,0.344458
0.293,0.343178
0.294,0.341904
0.295,0.340637
0.296,0.339377
0.297,0.338123
0.298,0.336876
0.299,0.335635
0.3,0.3344
0.301,0.333171
0.302,0.331948
0.303,0.330732
0.304,0.329521
0.305,0.328316
0.306,0.327117
0.307,0.325923
0.308,0.324735
0.309,0.323552
0.31,0.322375
0.311,0.321204
0.312,0.320037
0.313,0.318876
0.314,0.31772
0.315,0.316569
0.316,0.315423
0.317,0.314281
0.318,0.313145
0.319,0.312014
0.32,0.310887
0.321,0.309765
0.322,0.308647
0.323,0.307534
0.324,0.306425
0.325,0.305321
0.326,0.304221
0.327,0.303125
0.328,0.302034
0.329,0.300946
0.33,0.299863
0.331,0.298784
0.332,0.297708
0.333,0.296637
0.334,0.295569
0.335,0.294505
0.336,0.293445
0.337,0.292388
0.338,0.291335
0.339,0.290285
0.34,0.289239
0.341,0.288197
0.342,0.287157
0.343,0.286121
0.344,0.285088
0.345,0.284059
0.346,0.283032
0.347,0.282008
0.348,0.280988
0.349,0.27997
0.35,0.278956
0.351,0.277944
0.352,0.276935
0.353,0.275929
0.354,0.274925
0.355,0.273924
0.356,0.272926
0.357,0.27193
0.358,0.270937
0.359,0.269946
0.36,0.268957
0.361,0.267971
0.362,0.266987
0.363,0.266005
0.364,0.265026
0.365,0.264048
0.366,0.263073
0.367,0.2621
0.368,0.261128
0.369,0.260159
0.37,0.259191
0.371,0.258225
0.372,0.257261
0.373,0.256299
0.374,0.255338
0.375,0.254379
0.376,0.253422
0.377,0.252466
0.378,0.251512
0.379,0.250559
0.38,0.249607
0.381,0.248657
0.382,0.247708
0.383,0.24676
0.384,0.245813
0.385,0.244868
0.386,0.243924
0.387,0.24298
0.388,0.242038
0.389,0.241097
0.39,0.240156
0.391,0.239217
0.392,0.238278
0.393,0.23734
0.394,0.236402
0.395,0.235466
0.396,0.234529
0.397,0.233594
0.398,0.232659
0.399,0.231724
0.4,0.23079
0.401,0.229856
0.402,0.228923
0.403,0.22799
0.404,0.227056
0.405,0.226124
0.406,0.225191
0.407,0.224258
0.408,0.223325
0.409,0.222393
0.41,0.22146
0.411,0.220527
0.412,0.219594
0.413,0.21866
0.414,0.217726
0.415,0.216792
0.416,0.215858
0.417,0.214923
0.418,0.213987
0.419,0.213051
0.42,0.212114
0.421,0.211177
0.422,0.210239
0.423,0.2093
0.424,0.20836
0.425,0.207419
0.426,0.206478
0.427,0.205535
0.428,0.204591
0.429,0.203646
0.43,0.2027
0.431,0.201753
0.432,0.200804
0.433,0.199854
0.434,0.198902
0.435,0.197949
0.436,0.196995
0.437,0.196038
0.438,0.19508
0.439,0.19412
0.44,0.193159
0.441,0.192195
0.442,0.191229
0.443,0.190262
0.444,0.189292
0.445,0.18832
0.446,0.187345
0.447,0.186369
0.448,0.18539
0.449,0.184408
0.45,0.183424
0.451,0.182437
0.452,0.181447
0.453,0.180454
0.454,0.179459
0.455,0.17846
0.456,0.177459
0.457,0.176454
0.458,0.175446
0.459,0.174434
0.46,0.173419
0.461,0.1724
0.462,0.171378
0.463,0.170352
0.464,0.169322
0.465,0.168288
0.466,0.167249
0.467,0.166207
0.468,0.16516
0.469,0.164109
0.47,0.163053
0.471,0.161992
0.472,0.160927
0.473,0.159856
0.474,0.158781
0.475,0.1577
0.476,0.156613
0.477,0.155521
0.478,0.154424
0.479,0.15332
0.48,0.152211
0.481,0.151095
0.482,0.149973
0.483,0.148844
0.484,0.147708
0.485,0.146566
0.486,0.145416
0.487,0.144259
0.488,0.143095
0.489,0.141922
0.49,0.140742
0.491,0.139553
0.492,0.138356
0.493,0.13715
0.494,0.135935
0.495,0.134711
0.496,0.133477
0.497,0.132233
0.498,0.130979
0.499,0.129714
0.5,0.128439
0.501,0.127152
0.502,0.125854
0.503,0.124543
0.504,0.12322
0.505,0.121884
0.506,0.120535
0.507,0.119171
0.508,0.117794
0.509,0.116401
0.51,0.114993
0.511,0.113569
0.512,0.112127
0.513,0.110669
0.514,0.109192
0.515,0.107696
0.516,0.10618
0.517,0.104644
0.518,0.103086
0.519,0.101505
0.52,0.0998999
0.521,0.0982699
0.522,0.0966135
0.523,0.0949293
0.524,0.0932157
0.525,0.0914711
0.526,0.0896935
0.527,0.087881
0.528,0.0860312
0.529,0.0841417
0.53,0.0822097
0.531,0.0802321
0.532,0.0782054
0.533,0.0761256
0.534,0.0739882
0.535,0.071788
0.536,0.069519
0.537,0.0671741
0.538,0.0647451
0.539,0.062222
0.54,0.0595929
0.541,0.056843
0.542,0.0539538
0.543,0.0509014
0.544,0.0476546
0.545,0.0441702
0.546,0.0403868
0.547,0.0362108
0.548,0.0314862
0.549,0.0259146
0.55,0.0187554
0.551,0.00565494


==> anc/Fig2_N1520rho.csv <==
0.001,1.60232e-09
0.002,1.28187e-08
0.003,4.3264e-08
0.004,1.02554e-07
0.005,2.00308e-07
0.006,3.46147e-07
0.007,5.49696e-07
0.008,8.20584e-07
0.009,1.16845e-06
0.01,1.60292e-06
0.011,2.13366e-06
0.012,2.77031e-06
0.013,3.52254e-06
0.014,4.40001e-06
0.015,5.41242e-06
0.016,6.56944e-06
0.017,7.88078e-06
0.018,9.35616e-06
0.019,1.10053e-05
0.02,1.28379e-05
0.021,1.48638e-05
0.022,1.70927e-05
0.023,1.95344e-05
0.024,2.21987e-05
0.025,2.50954e-05
0.026,2.82344e-05
0.027,3.16254e-05
0.028,3.52784e-05
0.029,3.92033e-05
0.03,4.341e-05
0.031,4.79083e-05
0.032,5.27083e-05
0.033,5.782e-05
0.034,6.32532e-05
0.035,6.90181e-05
0.036,7.51248e-05
0.037,8.15831e-05
0.038,8.84034e-05
0.039,9.55957e-05
0.04,0.00010317
0.041,0.000111137
0.042,0.000119506
0.043,0.000128289
0.044,0.000137494
0.045,0.000147132
0.046,0.000157215
0.047,0.000167751
0.048,0.000178752
0.049,0.000190228
0.05,0.00020219
0.051,0.000214647
0.052,0.000227611
0.053,0.000241092
0.054,0.000255101
0.055,0.000269648
0.056,0.000284744
0.057,0.0003004
0.058,0.000316627
0.059,0.000333435
0.06,0.000350836
0.061,0.000368839
0.062,0.000387457
0.063,0.000406701
0.064,0.00042658
0.065,0.000447107
0.066,0.000468293
0.067,0.000490149
0.068,0.000512685
0.069,0.000535914
0.07,0.000559846
0.071,0.000584494
0.072,0.000609868
0.073,0.00063598
0.074,0.000662842
0.075,0.000690466
0.076,0.000718862
0.077,0.000748043
0.078,0.00077802
0.079,0.000808806
0.08,0.000840412
0.081,0.00087285
0.082,0.000906133
0.083,0.000940272
0.084,0.00097528
0.085,0.00101117
0.086,0.00104795
0.087,0.00108564
0.088,0.00112424
0.089,0.00116378
0.09,0.00120425
0.091,0.00124569
0.092,0.00128809
0.093,0.00133147
0.094,0.00137585
0.095,0.00142123
0.096,0.00146764
0.097,0.00151507
0.098,0.00156356
0.099,0.0016131
0.1,0.00166371
0.101,0.00171541
0.102,0.00176821
0.103,0.00182212
0.104,0.00187716
0.105,0.00193334
0.106,0.00199067
0.107,0.00204917
0.108,0.00210886
0.109,0.00216974
0.11,0.00223182
0.111,0.00229514
0.112,0.00235969
0.113,0.00242549
0.114,0.00249256
0.115,0.00256091
0.116,0.00263056
0.117,0.00270153
0.118,0.00277381
0.119,0.00284744
0.12,0.00292242
0.121,0.00299878
0.122,0.00307652
0.123,0.00315567
0.124,0.00323623
0.125,0.00331822
0.126,0.00340166
0.127,0.00348657
0.128,0.00357296
0.129,0.00366084
0.13,0.00375024
0.131,0.00384116
0.132,0.00393363
0.133,0.00402766
0.134,0.00412326
0.135,0.00422046
0.136,0.00431928
0.137,0.00441971
0.138,0.0045218
0.139,0.00462554
0.14,0.00473097
0.141,0.00483809
0.142,0.00494692
0.143,0.00505749
0.144,0.0051698
0.145,0.00528388
0.146,0.00539975
0.147,0.00551741
0.148,0.0056369
0.149,0.00575823
0.15,0.00588141
0.151,0.00600647
0.152,0.00613343
0.153,0.0062623
0.154,0.0063931
0.155,0.00652585
0.156,0.00666058
0.157,0.00679729
0.158,0.00693601
0.159,0.00707677
0.16,0.00721957
0.161,0.00736444
0.162,0.0075114
0.163,0.00766047
0.164,0.00781166
0.165,0.00796501
0.166,0.00812053
0.167,0.00827824
0.168,0.00843817
0.169,0.00860032
0.17,0.00876473
0.171,0.00893142
0.172,0.00910041
0.173,0.00927171
0.174,0.00944535
0.175,0.00962136
0.176,0.00979976
0.177,0.00998056
0.178,0.0101638
0.179,0.0103495
0.18,0.0105376
0.181,0.0107283
0.182,0.0109215
0.183,0.0111172
0.184,0.0113155
0.185,0.0115164
0.186,0.0117199
0.187,0.011926
0.188,0.0121349
0.189,0.0123464
0.19,0.0125606
0.191,0.0127775
0.192,0.0129972
0.193,0.0132197
0.194,0.013445
0.195,0.0136732
0.196,0.0139042
0.197,0.0141381
0.198,0.014375
0.199,0.0146147
0.2,0.0148575
0.201,0.0151032
0.202,0.0153519
0.203,0.0156038
0.204,0.0158586
0.205,0.0161166
0.206,0.0163777
0.207,0.016642
0.208,0.0169095
0.209,0.0171802
0.21,0.0174541
0.211,0.0177313
0.212,0.0180118
0.213,0.0182956
0.214,0.0185828
0.215,0.0188734
0.216,0.0191674
0.217,0.0194648
0.218,0.0197657
0.219,0.0200702
0.22,0.0203781
0.221,0.0206897
0.222,0.0210048
0.223,0.0213236
0.224,0.021646
0.225,0.0219722
0.226,0.022302
0.227,0.0226357
0.228,0.0229731
0.229,0.0233143
0.23,0.0236594
0.231,0.0240084
0.232,0.0243613
0.233,0.0247182
0.234,0.025079
0.235,0.0254439
0.236,0.0258128
0.237,0.0261859
0.238,0.026563
0.239,0.0269443
0.24,0.0273299
0.241,0.0277196
0.242,0.0281136
0.243,0.028512
0.244,0.0289146
0.245,0.0293217
0.246,0.0297331
0.247,0.030149
0.248,0.0305694
0.249,0.0309943
0.25,0.0314238
0.251,0.0318579
0.252,0.0322966
0.253,0.03274
0.254,0.0331881
0.255,0.033641
0.256,0.0340987
0.257,0.0345612
0.258,0.0350285
0.259,0.0355008
0.26,0.0359781
0.261,0.0364603
0.262,0.0369476
0.263,0.0374399
0.264,0.0379374
0.265,0.03844
0.266,0.0389478
0.267,0.0394609
0.268,0.0399792
0.269,0.0405029
0.27,0.041032
0.271,0.0415664
0.272,0.0421063
0.273,0.0426518
0.274,0.0432027
0.275,0.0437593
0.276,0.0443215
0.277,0.0448894
0.278,0.045463
0.279,0.0460423
0.28,0.0466275
0.281,0.0472186
0.282,0.0478155
0.283,0.0484184
0.284,0.0490273
0.285,0.0496423
0.286,0.0502633
0.287,0.0508905
0.288,0.0515239
0.289,0.0521635
0.29,0.0528095
0.291,0.0534617
0.292,0.0541203
0.293,0.0547854
0.294,0.055457
0.295,0.056135
0.296,0.0568197
0.297,0.057511
0.298,0.058209
0.299,0.0589137
0.3,0.0596252
0.301,0.0603436
0.302,0.0610688
0.303,0.061801
0.304,0.0625402
0.305,0.0632864
0.306,0.0640397
0.307,0.0648002
0.308,0.0655678
0.309,0.0663427
0.31,0.067125
0.311,0.0679146
0.312,0.0687116
0.313,0.0695161
0.314,0.0703281
0.315,0.0711477
0.316,0.0719749
0.317,0.0728098
0.318,0.0736525
0.319,0.074503
0.32,0.0753613
0.321,0.0762275
0.322,0.0771018
0.323,0.077984
0.324,0.0788743
0.325,0.0797727
0.326,0.0806794
0.327,0.0815943
0.328,0.0825175
0.329,0.0834491
0.33,0.0843891
0.331,0.0853375
0.332,0.0862946
0.333,0.0872602
0.334,0.0882344
0.335,0.0892174
0.336,0.0902091
0.337,0.0912097
0.338,0.0922191
0.339,0.0932375
0.34,0.0942649
0.341,0.0953013
0.342,0.0963469
0.343,0.0974016
0.344,0.0984656
0.345,0.0995389
0.346,0.100621
0.347,0.101713
0.348,0.102815
0.349,0.103926
0.35,0.105047
0.351,0.106177
0.352,0.107317
0.353,0.108466
0.354,0.109626
0.355,0.110795
0.356,0.111974
0.357,0.113164
0.358,0.114363
0.359,0.115572
0.36,0.116792
0.361,0.118021
0.362,0.119261
0.363,0.120512
0.364,0.121772
0.365,0.123043
0.366,0.124325
0.367,0.125617
0.368,0.126919
0.369,0.128233
0.37,0.129557
0.371,0.130891
0.372,0.132237
0.373,0.133593
0.374,0.13496
0.375,0.136338
0.376,0.137727
0.377,0.139127
0.378,0.140538
0.379,0.141961
0.38,0.143394
0.381,0.144839
0.382,0.146294
0.383,0.147761
0.384,0.14924
0.385,0.15073
0.386,0.152231
0.387,0.153743
0.388,0.155267
0.389,0.156803
0.39,0.15835
0.391,0.159908
0.392,0.161479
0.393,0.16306
0.394,0.164654
0.395,0.166259
0.396,0.167875
0.397,0.169504
0.398,0.171144
0.399,0.172796
0.4,0.174459
0.401,0.176135
0.402,0.177822
0.403,0.179521
0.404,0.181231
0.405,0.182953
0.406,0.184687
0.407,0.186433
0.408,0.188191
0.409,0.18996
0.41,0.191741
0.411,0.193534
0.412,0.195338
0.413,0.197154
0.414,0.198981
0.415,0.20082
0.416,0.202671
0.417,0.204533
0.418,0.206406
0.419,0.208291
0.42,0.210188
0.421,0.212095
0.422,0.214014
0.423,0.215943
0.424,0.217884
0.425,0.219836
0.426,0.221798
0.427,0.223772
0.428,0.225756
0.429,0.22775
0.43,0.229755
0.431,0.23177
0.432,0.233796
0.433,0.235831
0.434,0.237876
0.435,0.239931
0.436,0.241996
0.437,0.244069
0.438,0.246152
0.439,0.248244
0.44,0.250345
0.441,0.252454
0.442,0.254572
0.443,0.256698
0.444,0.258831
0.445,0.260972
0.446,0.26312
0.447,0.265276
0.448,0.267437
0.449,0.269606
0.45,0.27178
0.451,0.27396
0.452,0.276145
0.453,0.278335
0.454,0.28053
0.455,0.282729
0.456,0.284931
0.457,0.287136
0.458,0.289345
0.459,0.291555
0.46,0.293767
0.461,0.29598
0.462,0.298194
0.463,0.300407
0.464,0.30262
0.465,0.304831
0.466,0.307041
0.467,0.309247
0.468,0.31145
0.469,0.313649
0.47,0.315843
0.471,0.31803
0.472,0.320211
0.473,0.322384
0.474,0.324548
0.475,0.326702
0.476,0.328846
0.477,0.330977
0.478,0.333096
0.479,0.3352
0.48,0.337288
0.481,0.33936
0.482,0.341413
0.483,0.343447
0.484,0.34546
0.485,0.347449
0.486,0.349414
0.487,0.351354
0.488,0.353265
0.489,0.355146
0.49,0.356995
0.491,0.358811
0.492,0.36059
0.493,0.362332
0.494,0.364032
0.495,0.365689
0.496,0.367301
0.497,0.368864
0.498,0.370375
0.499,0.371832
0.5,0.373232
0.501,0.37457
0.502,0.375844
0.503,0.37705
0.504,0.378183
0.505,0.379241
0.506,0.380218
0.507,0.381109
0.508,0.381911
0.509,0.382618
0.51,0.383224
0.511,0.383724
0.512,0.384112
0.513,0.384381
0.514,0.384524
0.515,0.384534
0.516,0.384404
0.517,0.384124
0.518,0.383687
0.519,0.383083
0.52,0.382301
0.521,0.38133
0.522,0.38016
0.523,0.378776
0.524,0.377166
0.525,0.375315
0.526,0.373205
0.527,0.370821
0.528,0.368142
0.529,0.365148
0.53,0.361814
0.531,0.358116
0.532,0.354025
0.533,0.349507
0.534,0.344529
0.535,0.339047
0.536,0.333016
0.537,0.326381
0.538,0.319081
0.539,0.311041
0.54,0.302173
0.541,0.292372
0.542,0.281505
0.543,0.269408
0.544,0.255864
0.545,0.240585
0.546,0.223163
0.547,0.20299
0.548,0.179069
0.549,0.149526
0.55,0.109795
0.551,0.0335874


==> anc/Fig2_sum0deg.csv <==
0.001,100.558
0.002,50.2804
0.003,33.5216
0.004,25.1427
0.005,20.1157
0.006,16.7646
0.007,14.3713
0.008,12.5764
0.009,11.1807
0.01,10.0642
0.011,9.15088
0.012,8.38993
0.013,7.74618
0.014,7.19452
0.015,6.71652
0.016,6.29838
0.017,5.92953
0.018,5.60176
0.019,5.30858
0.02,5.04481
0.021,4.80623
0.022,4.58943
0.023,4.39155
0.024,4.21023
0.025,4.04348
0.026,3.88963
0.027,3.74724
0.028,3.61508
0.029,3.49209
0.03,3.37736
0.031,3.27009
0.032,3.16958
0.033,3.07521
0.034,2.98644
0.035,2.90279
0.036,2.82384
0.037,2.74921
0.038,2.67854
0.039,2.61155
0.04,2.54795
0.041,2.48749
0.042,2.42996
0.043,2.37514
0.044,2.32285
0.045,2.27293
0.046,2.22522
0.047,2.17957
0.048,2.13586
0.049,2.09397
0.05,2.05379
0.051,2.01523
0.052,1.97818
0.053,1.94256
0.054,1.9083
0.055,1.87531
0.056,1.84353
0.057,1.8129
0.058,1.78336
0.059,1.75485
0.06,1.72732
0.061,1.70072
0.062,1.67501
0.063,1.65015
0.064,1.62609
0.065,1.6028
0.066,1.58024
0.067,1.55838
0.068,1.5372
0.069,1.51665
0.07,1.49672
0.071,1.47738
0.072,1.45859
0.073,1.44035
0.074,1.42263
0.075,1.40541
0.076,1.38866
0.077,1.37237
0.078,1.35653
0.079,1.34111
0.08,1.3261
0.081,1.31148
0.082,1.29724
0.083,1.28337
0.084,1.26986
0.085,1.25668
0.086,1.24383
0.087,1.2313
0.088,1.21908
0.089,1.20715
0.09,1.19552
0.091,1.18415
0.092,1.17306
0.093,1.16223
0.094,1.15165
0.095,1.14131
0.096,1.13121
0.097,1.12134
0.098,1.11169
0.099,1.10225
0.1,1.09303
0.101,1.084
0.102,1.07518
0.103,1.06654
0.104,1.0581
0.105,1.04983
0.106,1.04174
0.107,1.03381
0.108,1.02606
0.109,1.01847
0.11,1.01103
0.111,1.00375
0.112,0.996612
0.113,0.989623
0.114,0.982776
0.115,0.976066
0.116,0.969491
0.117,0.963046
0.118,0.956729
0.119,0.950537
0.12,0.944467
0.121,0.938515
0.122,0.932678
0.123,0.926955
0.124,0.921342
0.125,0.915837
0.126,0.910437
0.127,0.90514
0.128,0.899943
0.129,0.894845
0.13,0.889842
0.131,0.884934
0.132,0.880117
0.133,0.875391
0.134,0.870752
0.135,0.8662
0.136,0.861731
0.137,0.857345
0.138,0.85304
0.139,0.848814
0.14,0.844666
0.141,0.840593
0.142,0.836595
0.143,0.83267
0.144,0.828816
0.145,0.825032
0.146,0.821317
0.147,0.817669
0.148,0.814088
0.149,0.810571
0.15,0.807118
0.151,0.803727
0.152,0.800397
0.153,0.797128
0.154,0.793918
0.155,0.790765
0.156,0.78767
0.157,0.784631
0.158,0.781646
0.159,0.778716
0.16,0.775838
0.161,0.773013
0.162,0.770239
0.163,0.767516
0.164,0.764842
0.165,0.762217
0.166,0.75964
0.167,0.75711
0.168,0.754626
0.169,0.752188
0.17,0.749796
0.171,0.747447
0.172,0.745142
0.173,0.742879
0.174,0.740659
0.175,0.738481
0.176,0.736344
0.177,0.734246
0.178,0.732189
0.179,0.730171
0.18,0.728191
0.181,0.72625
0.182,0.724346
0.183,0.722479
0.184,0.720648
0.185,0.718853
0.186,0.717094
0.187,0.71537
0.188,0.71368
0.189,0.712024
0.19,0.710402
0.191,0.708813
0.192,0.707257
0.193,0.705733
0.194,0.70424
0.195,0.70278
0.196,0.70135
0.197,0.699951
0.198,0.698582
0.199,0.697244
0.2,0.695935
0.201,0.694655
0.202,0.693404
0.203,0.692181
0.204,0.690987
0.205,0.68982
0.206,0.688681
0.207,0.68757
0.208,0.686485
0.209,0.685427
0.21,0.684395
0.211,0.68339
0.212,0.68241
0.213,0.681456
0.214,0.680527
0.215,0.679623
0.216,0.678743
0.217,0.677889
0.218,0.677058
0.219,0.676251
0.22,0.675468
0.221,0.674709
0.222,0.673973
0.223,0.67326
0.224,0.67257
0.225,0.671903
0.226,0.671258
0.227,0.670635
0.228,0.670034
0.229,0.669455
0.23,0.668898
0.231,0.668362
0.232,0.667847
0.233,0.667354
0.234,0.666881
0.235,0.66643
0.236,0.665998
0.237,0.665588
0.238,0.665197
0.239,0.664827
0.24,0.664476
0.241,0.664145
0.242,0.663834
0.243,0.663542
0.244,0.66327
0.245,0.663017
0.246,0.662783
0.247,0.662567
0.248,0.662371
0.249,0.662193
0.25,0.662034
0.251,0.661893
0.252,0.66177
0.253,0.661666
0.254,0.661579
0.255,0.661511
0.256,0.66146
0.257,0.661427
0.258,0.661412
0.259,0.661414
0.26,0.661433
0.261,0.66147
0.262,0.661523
0.263,0.661594
0.264,0.661682
0.265,0.661787
0.266,0.661909
0.267,0.662047
0.268,0.662202
0.269,0.662373
0.27,0.662561
0.271,0.662765
0.272,0.662985
0.273,0.663222
0.274,0.663475
0.275,0.663743
0.276,0.664028
0.277,0.664329
0.278,0.664645
0.279,0.664977
0.28,0.665325
0.281,0.665688
0.282,0.666067
0.283,0.666461
0.284,0.666871
0.285,0.667296
0.286,0.667737
0.287,0.668192
0.288,0.668663
0.289,0.669149
0.29,0.669649
0.291,0.670165
0.292,0.670696
0.293,0.671242
0.294,0.671802
0.295,0.672377
0.296,0.672967
0.297,0.673571
0.298,0.67419
0.299,0.674824
0.3,0.675472
0.301,0.676135
0.302,0.676812
0.303,0.677503
0.304,0.678209
0.305,0.678929
0.306,0.679663
0.307,0.680411
0.308,0.681173
0.309,0.68195
0.31,0.68274
0.311,0.683545
0.312,0.684363
0.313,0.685196
0.314,0.686042
0.315,0.686902
0.316,0.687776
0.317,0.688663
0.318,0.689565
0.319,0.69048
0.32,0.691408
0.321,0.69235
0.322,0.693306
0.323,0.694276
0.324,0.695258
0.325,0.696254
0.326,0.697264
0.327,0.698287
0.328,0.699323
0.329,0.700373
0.33,0.701436
0.331,0.702512
0.332,0.703601
0.333,0.704703
0.334,0.705819
0.335,0.706947
0.336,0.708089
0.337,0.709243
0.338,0.71041
0.339,0.711591
0.34,0.712784
0.341,0.71399
0.342,0.715208
0.343,0.71644
0.344,0.717684
0.345,0.718941
0.346,0.72021
0.347,0.721492
0.348,0.722786
0.349,0.724093
0.35,0.725412
0.351,0.726744
0.352,0.728088
0.353,0.729444
0.354,0.730812
0.355,0.732193
0.356,0.733585
0.357,0.73499
0.358,0.736407
0.359,0.737835
0.36,0.739276
0.361,0.740728
0.362,0.742192
0.363,0.743668
0.364,0.745155
0.365,0.746654
0.366,0.748164
0.367,0.749686
0.368,0.751219
0.369,0.752764
0.37,0.754319
0.371,0.755886
0.372,0.757464
0.373,0.759053
0.374,0.760652
0.375,0.762263
0.376,0.763884
0.377,0.765516
0.378,0.767158
0.379,0.768811
0.38,0.770474
0.381,0.772147
0.382,0.77383
0.383,0.775524
0.384,0.777227
0.385,0.77894
0.386,0.780663
0.387,0.782395
0.388,0.784136
0.389,0.785887
0.39,0.787647
0.391,0.789416
0.392,0.791194
0.393,0.792981
0.394,0.794776
0.395,0.796579
0.396,0.798391
0.397,0.800211
0.398,0.802039
0.399,0.803874
0.4,0.805717
0.401,0.807567
0.402,0.809425
0.403,0.811289
0.404,0.813161
0.405,0.815038
0.406,0.816923
0.407,0.818813
0.408,0.820709
0.409,0.822611
0.41,0.824518
0.411,0.82643
0.412,0.828347
0.413,0.830269
0.414,0.832195
0.415,0.834124
0.416,0.836058
0.417,0.837995
0.418,0.839935
0.419,0.841878
0.42,0.843824
0.421,0.845771
0.422,0.847721
0.423,0.849671
0.424,0.851623
0.425,0.853575
0.426,0.855527
0.427,0.857479
0.428,0.85943
0.429,0.861381
0.43,0.863329
0.431,0.865276
0.432,0.86722
0.433,0.869161
0.434,0.871098
0.435,0.873031
0.436,0.874959
0.437,0.876883
0.438,0.8788
0.439,0.880711
0.44,0.882614
0.441,0.88451
0.442,0.886398
0.443,0.888276
0.444,0.890145
0.445,0.892003
0.446,0.893849
0.447,0.895683
0.448,0.897505
0.449,0.899312
0.45,0.901105
0.451,0.902882
0.452,0.904642
0.453,0.906385
0.454,0.908109
0.455,0.909814
0.456,0.911498
0.457,0.91316
0.458,0.9148
0.459,0.916415
0.46,0.918005
0.461,0.919568
0.462,0.921104
0.463,0.92261
0.464,0.924085
0.465,0.925528
0.466,0.926938
0.467,0.928312
0.468,0.92965
0.469,0.930949
0.47,0.932207
0.471,0.933424
0.472,0.934596
0.473,0.935723
0.474,0.936802
0.475,0.93783
0.476,0.938807
0.477,0.939729
0.478,0.940594
0.479,0.9414
0.48,0.942144
0.481,0.942824
0.482,0.943437
0.483,0.94398
0.484,0.94445
0.485,0.944844
0.486,0.945159
0.487,0.945391
0.488,0.945538
0.489,0.945595
0.49,0.945558
0.491,0.945424
0.492,0.945189
0.493,0.944849
0.494,0.944398
0.495,0.943832
0.496,0.943147
0.497,0.942337
0.498,0.941397
0.499,0.940321
0.5,0.939103
0.501,0.937738
0.502,0.936219
0.503,0.934538
0.504,0.93269
0.505,0.930665
0.506,0.928458
0.507,0.926058
0.508,0.923458
0.509,0.920648
0.51,0.917618
0.511,0.914358
0.512,0.910857
0.513,0.907104
0.514,0.903085
0.515,0.898789
0.516,0.8942
0.517,0.889305
0.518,0.884086
0.519,0.878528
0.52,0.872611
0.521,0.866317
0.522,0.859623
0.523,0.852508
0.524,0.844947
0.525,0.836911
0.526,0.828374
0.527,0.819302
0.528,0.809662
0.529,0.799413
0.53,0.788515
0.531,0.776921
0.532,0.764577
0.533,0.751425
0.534,0.737399
0.535,0.722424
0.536,0.706413
0.537,0.689267
0.538,0.670869
0.539,0.651082
0.54,0.629741
0.541,0.606646
0.542,0.58155
0.543,0.554137
0.544,0.523998
0.545,0.490578
0.546,0.453094
0.547,0.410367
0.548,0.360459
0.549,0.299707
0.55,0.219136
0.551,0.0667523


==> anc/Fig2_sum120deg.csv <==
0.001,100.557
0.002,50.278
0.003,33.5181
0.004,25.138
0.005,20.1098
0.006,16.7576
0.007,14.363
0.008,12.567
0.009,11.17
0.01,10.0524
0.011,9.13791
0.012,8.37578
0.013,7.73085
0.014,7.178
0.015,6.69882
0.016,6.2795
0.017,5.90947
0.018,5.58052
0.019,5.28616
0.02,5.0212
0.021,4.78145
0.022,4.56346
0.023,4.36439
0.024,4.18189
0.025,4.01396
0.026,3.85893
0.027,3.71535
0.028,3.58201
0.029,3.45783
0.03,3.34192
0.031,3.23346
0.032,3.13176
0.033,3.0362
0.034,2.94625
0.035,2.86141
0.036,2.78127
0.037,2.70545
0.038,2.63359
0.039,2.56541
0.04,2.50062
0.041,2.43897
0.042,2.38024
0.043,2.32423
0.044,2.27075
0.045,2.21963
0.046,2.17072
0.047,2.12388
0.048,2.07897
0.049,2.03589
0.05,1.99451
0.051,1.95475
0.052,1.9165
0.053,1.87968
0.054,1.84422
0.055,1.81003
0.056,1.77705
0.057,1.74522
0.058,1.71447
0.059,1.68475
0.06,1.65602
0.061,1.62821
0.062,1.60129
0.063,1.57522
0.064,1.54995
0.065,1.52545
0.066,1.50168
0.067,1.47861
0.068,1.45621
0.069,1.43445
0.07,1.4133
0.071,1.39274
0.072,1.37274
0.073,1.35328
0.074,1.33434
0.075,1.31589
0.076,1.29792
0.077,1.28041
0.078,1.26334
0.079,1.24669
0.08,1.23046
0.081,1.21461
0.082,1.19914
0.083,1.18404
0.084,1.16929
0.085,1.15488
0.086,1.1408
0.087,1.12704
0.088,1.11358
0.089,1.10041
0.09,1.08753
0.091,1.07493
0.092,1.0626
0.093,1.05052
0.094,1.03869
0.095,1.02711
0.096,1.01576
0.097,1.00464
0.098,0.993735
0.099,0.983048
0.1,0.972568
0.101,0.96229
0.102,0.952207
0.103,0.942314
0.104,0.932606
0.105,0.923076
0.106,0.913721
0.107,0.904535
0.108,0.895513
0.109,0.886652
0.11,0.877946
0.111,0.869391
0.112,0.860984
0.113,0.85272
0.114,0.844597
0.115,0.836609
0.116,0.828754
0.117,0.821028
0.118,0.813428
0.119,0.805951
0.12,0.798594
0.121,0.791354
0.122,0.784227
0.123,0.777212
0.124,0.770305
0.125,0.763504
0.126,0.756807
0.127,0.75021
0.128,0.743712
0.129,0.737311
0.13,0.731004
0.131,0.724789
0.132,0.718664
0.133,0.712626
0.134,0.706675
0.135,0.700808
0.136,0.695023
0.137,0.689319
0.138,0.683693
0.139,0.678145
0.14,0.672672
0.141,0.667273
0.142,0.661946
0.143,0.65669
0.144,0.651503
0.145,0.646385
0.146,0.641333
0.147,0.636346
0.148,0.631423
0.149,0.626563
0.15,0.621765
0.151,0.617027
0.152,0.612347
0.153,0.607726
0.154,0.603162
0.155,0.598653
0.156,0.5942
0.157,0.5898
0.158,0.585452
0.159,0.581157
0.16,0.576912
0.161,0.572717
0.162,0.568572
0.163,0.564474
0.164,0.560424
0.165,0.55642
0.166,0.552461
0.167,0.548548
0.168,0.544679
0.169,0.540853
0.17,0.537069
0.171,0.533328
0.172,0.529627
0.173,0.525967
0.174,0.522347
0.175,0.518766
0.176,0.515224
0.177,0.511719
0.178,0.508252
0.179,0.504822
0.18,0.501427
0.181,0.498069
0.182,0.494745
0.183,0.491456
0.184,0.4882
0.185,0.484978
0.186,0.481789
0.187,0.478633
0.188,0.475508
0.189,0.472415
0.19,0.469353
0.191,0.466322
0.192,0.46332
0.193,0.460348
0.194,0.457406
0.195,0.454492
0.196,0.451607
0.197,0.44875
0.198,0.445921
0.199,0.443119
0.2,0.440344
0.201,0.437595
0.202,0.434873
0.203,0.432177
0.204,0.429506
0.205,0.42686
0.206,0.424239
0.207,0.421643
0.208,0.419071
0.209,0.416523
0.21,0.413999
0.211,0.411498
0.212,0.40902
0.213,0.406565
0.214,0.404132
0.215,0.401722
0.216,0.399333
0.217,0.396967
0.218,0.394622
0.219,0.392298
0.22,0.389995
0.221,0.387713
0.222,0.385451
0.223,0.38321
0.224,0.380988
0.225,0.378787
0.226,0.376605
0.227,0.374443
0.228,0.3723
0.229,0.370176
0.23,0.368071
0.231,0.365985
0.232,0.363917
0.233,0.361867
0.234,0.359835
0.235,0.357822
0.236,0.355826
0.237,0.353847
0.238,0.351887
0.239,0.349943
0.24,0.348017
0.241,0.346107
0.242,0.344215
0.243,0.342339
0.244,0.340479
0.245,0.338636
0.246,0.336809
0.247,0.334998
0.248,0.333204
0.249,0.331425
0.25,0.329661
0.251,0.327914
0.252,0.326182
0.253,0.324465
0.254,0.322764
0.255,0.321077
0.256,0.319406
0.257,0.317749
0.258,0.316108
0.259,0.314481
0.26,0.312869
0.261,0.311271
0.262,0.309688
0.263,0.308119
0.264,0.306564
0.265,0.305023
0.266,0.303497
0.267,0.301984
0.268,0.300485
0.269,0.299001
0.27,0.297529
0.271,0.296072
0.272,0.294628
0.273,0.293198
0.274,0.291781
0.275,0.290378
0.276,0.288987
0.277,0.287611
0.278,0.286247
0.279,0.284896
0.28,0.283558
0.281,0.282233
0.282,0.28092
0.283,0.27962
0.284,0.278332
0.285,0.277056
0.286,0.275794
0.287,0.274543
0.288,0.273306
0.289,0.27208
0.29,0.270867
0.291,0.269666
0.292,0.268478
0.293,0.267302
0.294,0.266138
0.295,0.264986
0.296,0.263846
0.297,0.262718
0.298,0.261603
0.299,0.260499
0.3,0.259408
0.301,0.258328
0.302,0.257261
0.303,0.256205
0.304,0.255162
0.305,0.25413
0.306,0.25311
0.307,0.252102
0.308,0.251106
0.309,0.250122
0.31,0.249149
0.311,0.248188
0.312,0.247239
0.313,0.246302
0.314,0.245376
0.315,0.244463
0.316,0.243561
0.317,0.24267
0.318,0.241792
0.319,0.240925
0.32,0.24007
0.321,0.239226
0.322,0.238394
0.323,0.237574
0.324,0.236766
0.325,0.235969
0.326,0.235184
0.327,0.234411
0.328,0.233649
0.329,0.232899
0.33,0.232161
0.331,0.231434
0.332,0.230719
0.333,0.230016
0.334,0.229324
0.335,0.228645
0.336,0.227977
0.337,0.227321
0.338,0.226676
0.339,0.226043
0.34,0.225423
0.341,0.224814
0.342,0.224216
0.343,0.223631
0.344,0.223057
0.345,0.222496
0.346,0.221946
0.347,0.221408
0.348,0.220882
0.349,0.220368
0.35,0.219866
0.351,0.219375
0.352,0.218897
0.353,0.218431
0.354,0.217977
0.355,0.217535
0.356,0.217105
0.357,0.216687
0.358,0.216282
0.359,0.215888
0.36,0.215507
0.361,0.215138
0.362,0.214781
0.363,0.214437
0.364,0.214104
0.365,0.213784
0.366,0.213477
0.367,0.213182
0.368,0.212899
0.369,0.212629
0.37,0.212371
0.371,0.212125
0.372,0.211893
0.373,0.211672
0.374,0.211465
0.375,0.21127
0.376,0.211087
0.377,0.210918
0.378,0.210761
0.379,0.210616
0.38,0.210485
0.381,0.210366
0.382,0.21026
0.383,0.210168
0.384,0.210087
0.385,0.21002
0.386,0.209966
0.387,0.209925
0.388,0.209897
0.389,0.209882
0.39,0.20988
0.391,0.209891
0.392,0.209915
0.393,0.209952
0.394,0.210002
0.395,0.210066
0.396,0.210143
0.397,0.210233
0.398,0.210337
0.399,0.210453
0.4,0.210583
0.401,0.210727
0.402,0.210883
0.403,0.211054
0.404,0.211237
0.405,0.211434
0.406,0.211644
0.407,0.211868
0.408,0.212105
0.409,0.212356
0.41,0.21262
0.411,0.212897
0.412,0.213188
0.413,0.213493
0.414,0.213811
0.415,0.214142
0.416,0.214487
0.417,0.214845
0.418,0.215217
0.419,0.215602
0.42,0.216001
0.421,0.216413
0.422,0.216838
0.423,0.217277
0.424,0.217729
0.425,0.218194
0.426,0.218673
0.427,0.219164
0.428,0.219669
0.429,0.220187
0.43,0.220718
0.431,0.221262
0.432,0.221819
0.433,0.222389
0.434,0.222972
0.435,0.223567
0.436,0.224175
0.437,0.224796
0.438,0.225429
0.439,0.226074
0.44,0.226732
0.441,0.227402
0.442,0.228083
0.443,0.228777
0.444,0.229482
0.445,0.230199
0.446,0.230928
0.447,0.231667
0.448,0.232418
0.449,0.233179
0.45,0.233952
0.451,0.234734
0.452,0.235527
0.453,0.23633
0.454,0.237143
0.455,0.237965
0.456,0.238797
0.457,0.239638
0.458,0.240487
0.459,0.241345
0.46,0.242211
0.461,0.243084
0.462,0.243965
0.463,0.244853
0.464,0.245747
0.465,0.246648
0.466,0.247554
0.467,0.248466
0.468,0.249382
0.469,0.250302
0.47,0.251227
0.471,0.252154
0.472,0.253085
0.473,0.254017
0.474,0.25495
0.475,0.255884
0.476,0.256819
0.477,0.257752
0.478,0.258684
0.479,0.259614
0.48,0.26054
0.481,0.261463
0.482,0.26238
0.483,0.263292
0.484,0.264196
0.485,0.265093
0.486,0.26598
0.487,0.266857
0.488,0.267723
0.489,0.268575
0.49,0.269414
0.491,0.270236
0.492,0.271042
0.493,0.271829
0.494,0.272596
0.495,0.27334
0.496,0.274061
0.497,0.274755
0.498,0.275422
0.499,0.276059
0.5,0.276664
0.501,0.277234
0.502,0.277767
0.503,0.278261
0.504,0.278712
0.505,0.279118
0.506,0.279476
0.507,0.279781
0.508,0.280032
0.509,0.280224
0.51,0.280354
0.511,0.280417
0.512,0.280409
0.513,0.280325
0.514,0.280161
0.515,0.279912
0.516,0.27957
0.517,0.279132
0.518,0.27859
0.519,0.277938
0.52,0.277167
0.521,0.276272
0.522,0.275242
0.523,0.274069
0.524,0.272742
0.525,0.271252
0.526,0.269586
0.527,0.267732
0.528,0.265676
0.529,0.263402
0.53,0.260894
0.531,0.258133
0.532,0.255098
0.533,0.251765
0.534,0.24811
0.535,0.244102
0.536,0.239707
0.537,0.234886
0.538,0.229594
0.539,0.223778
0.54,0.217374
0.541,0.210305
0.542,0.202476
0.543,0.193767
0.544,0.184024
0.545,0.173037
0.546,0.160512
0.547,0.146011
0.548,0.128815
0.549,0.107575
0.55,0.0790007
0.551,0.0241707


==> anc/Fig2_sum150deg.csv <==
0.001,100.557
0.002,50.2774
0.003,33.5172
0.004,25.1368
0.005,20.1083
0.006,16.7558
0.007,14.3609
0.008,12.5646
0.009,11.1673
0.01,10.0494
0.011,9.13461
0.012,8.37218
0.013,7.72694
0.014,7.1738
0.015,6.69432
0.016,6.2747
0.017,5.90437
0.018,5.57511
0.019,5.28045
0.02,5.01519
0.021,4.77514
0.022,4.55685
0.023,4.35748
0.024,4.17468
0.025,4.00645
0.026,3.85111
0.027,3.70724
0.028,3.57359
0.029,3.44912
0.03,3.3329
0.031,3.22414
0.032,3.12213
0.033,3.02628
0.034,2.93602
0.035,2.85088
0.036,2.77044
0.037,2.69431
0.038,2.62216
0.039,2.55367
0.04,2.48857
0.041,2.42662
0.042,2.36759
0.043,2.31128
0.044,2.25749
0.045,2.20607
0.046,2.15686
0.047,2.10971
0.048,2.0645
0.049,2.02111
0.05,1.97943
0.051,1.93936
0.052,1.90081
0.053,1.86368
0.054,1.82791
0.055,1.79342
0.056,1.76013
0.057,1.72799
0.058,1.69694
0.059,1.66692
0.06,1.63787
0.061,1.60976
0.062,1.58254
0.063,1.55615
0.064,1.53058
0.065,1.50577
0.066,1.48169
0.067,1.45831
0.068,1.4356
0.069,1.41353
0.07,1.39208
0.071,1.3712
0.072,1.3509
0.073,1.33113
0.074,1.31187
0.075,1.29312
0.076,1.27483
0.077,1.25701
0.078,1.23963
0.079,1.22267
0.08,1.20612
0.081,1.18997
0.082,1.17419
0.083,1.15877
0.084,1.14371
0.085,1.12899
0.086,1.11459
0.087,1.10051
0.088,1.08674
0.089,1.07326
0.09,1.06006
0.091,1.04714
0.092,1.03449
0.093,1.0221
0.094,1.00996
0.095,0.998054
0.096,0.986387
0.097,0.974947
0.098,0.963728
0.099,0.952722
0.1,0.941924
0.101,0.931326
0.102,0.920924
0.103,0.910711
0.104,0.900682
0.105,0.890832
0.106,0.881155
0.107,0.871648
0.108,0.862304
0.109,0.85312
0.11,0.844091
0.111,0.835213
0.112,0.826483
0.113,0.817895
0.114,0.809447
0.115,0.801134
0.116,0.792954
0.117,0.784902
0.118,0.776976
0.119,0.769173
0.12,0.761488
0.121,0.75392
0.122,0.746466
0.123,0.739122
0.124,0.731887
0.125,0.724756
0.126,0.717729
0.127,0.710803
0.128,0.703974
0.129,0.697242
0.13,0.690603
0.131,0.684055
0.132,0.677598
0.133,0.671227
0.134,0.664943
0.135,0.658741
0.136,0.652622
0.137,0.646583
0.138,0.640621
0.139,0.634737
0.14,0.628927
0.141,0.623191
0.142,0.617527
0.143,0.611933
0.144,0.606408
0.145,0.60095
0.146,0.595558
0.147,0.590231
0.148,0.584968
0.149,0.579767
0.15,0.574626
0.151,0.569546
0.152,0.564524
0.153,0.559559
0.154,0.554651
0.155,0.549798
0.156,0.544999
0.157,0.540253
0.158,0.53556
0.159,0.530918
0.16,0.526326
0.161,0.521783
0.162,0.517289
0.163,0.512842
0.164,0.508442
0.165,0.504088
0.166,0.499779
0.167,0.495514
0.168,0.491293
0.169,0.487114
0.17,0.482978
0.171,0.478882
0.172,0.474828
0.173,0.470813
0.174,0.466837
0.175,0.4629
0.176,0.459001
0.177,0.455139
0.178,0.451314
0.179,0.447525
0.18,0.443771
0.181,0.440053
0.182,0.436368
0.183,0.432718
0.184,0.429101
0.185,0.425517
0.186,0.421965
0.187,0.418445
0.188,0.414956
0.189,0.411498
0.19,0.40807
0.191,0.404673
0.192,0.401304
0.193,0.397965
0.194,0.394655
0.195,0.391372
0.196,0.388118
0.197,0.384891
0.198,0.381691
0.199,0.378517
0.2,0.37537
0.201,0.372249
0.202,0.369153
0.203,0.366083
0.204,0.363037
0.205,0.360016
0.206,0.35702
0.207,0.354047
0.208,0.351097
0.209,0.348171
0.21,0.345268
0.211,0.342388
0.212,0.33953
0.213,0.336694
0.214,0.33388
0.215,0.331087
0.216,0.328316
0.217,0.325566
0.218,0.322836
0.219,0.320127
0.22,0.317439
0.221,0.31477
0.222,0.312122
0.223,0.309493
0.224,0.306883
0.225,0.304293
0.226,0.301721
0.227,0.299169
0.228,0.296635
0.229,0.294119
0.23,0.291621
0.231,0.289141
0.232,0.286679
0.233,0.284235
0.234,0.281808
0.235,0.279398
0.236,0.277006
0.237,0.27463
0.238,0.272271
0.239,0.269929
0.24,0.267603
0.241,0.265293
0.242,0.262999
0.243,0.260722
0.244,0.25846
0.245,0.256214
0.246,0.253983
0.247,0.251768
0.248,0.249568
0.249,0.247383
0.25,0.245213
0.251,0.243059
0.252,0.240918
0.253,0.238793
0.254,0.236682
0.255,0.234586
0.256,0.232504
0.257,0.230436
0.258,0.228382
0.259,0.226342
0.26,0.224317
0.261,0.222305
0.262,0.220307
0.263,0.218322
0.264,0.216351
0.265,0.214393
0.266,0.212449
0.267,0.210518
0.268,0.208601
0.269,0.206696
0.27,0.204805
0.271,0.202927
0.272,0.201061
0.273,0.199209
0.274,0.197369
0.275,0.195542
0.276,0.193727
0.277,0.191926
0.278,0.190136
0.279,0.18836
0.28,0.186595
0.281,0.184843
0.282,0.183102
0.283,0.181374
0.284,0.179657
0.285,0.177953
0.286,0.176261
0.287,0.174581
0.288,0.172912
0.289,0.171256
0.29,0.169611
0.291,0.167978
0.292,0.166357
0.293,0.164748
0.294,0.163151
0.295,0.161565
0.296,0.159991
0.297,0.158428
0.298,0.156877
0.299,0.155338
0.3,0.15381
0.301,0.152294
0.302,0.150789
0.303,0.149296
0.304,0.147815
0.305,0.146345
0.306,0.144886
0.307,0.143439
0.308,0.142003
0.309,0.140579
0.31,0.139166
0.311,0.137765
0.312,0.136375
0.313,0.134997
0.314,0.13363
0.315,0.132274
0.316,0.13093
0.317,0.129597
0.318,0.128276
0.319,0.126966
0.32,0.125668
0.321,0.124381
0.322,0.123105
0.323,0.121841
0.324,0.120589
0.325,0.119348
0.326,0.118118
0.327,0.1169
0.328,0.115694
0.329,0.114499
0.33,0.113316
0.331,0.112144
0.332,0.110984
0.333,0.109836
0.334,0.108699
0.335,0.107574
0.336,0.106461
0.337,0.10536
0.338,0.10427
0.339,0.103192
0.34,0.102126
0.341,0.101072
0.342,0.10003
0.343,0.0989993
0.344,0.097981
0.345,0.0969747
0.346,0.0959805
0.347,0.0949984
0.348,0.0940283
0.349,0.0930705
0.35,0.0921249
0.351,0.0911916
0.352,0.0902705
0.353,0.0893618
0.354,0.0884656
0.355,0.0875817
0.356,0.0867104
0.357,0.0858516
0.358,0.0850054
0.359,0.0841719
0.36,0.083351
0.361,0.0825429
0.362,0.0817477
0.363,0.0809653
0.364,0.0801958
0.365,0.0794393
0.366,0.0786958
0.367,0.0779654
0.368,0.0772482
0.369,0.0765442
0.37,0.0758535
0.371,0.0751762
0.372,0.0745122
0.373,0.0738617
0.374,0.0732248
0.375,0.0726015
0.376,0.0719918
0.377,0.0713959
0.378,0.0708138
0.379,0.0702456
0.38,0.0696913
0.381,0.069151
0.382,0.0686249
0.383,0.0681129
0.384,0.0676151
0.385,0.0671316
0.386,0.0666626
0.387,0.066208
0.388,0.0657679
0.389,0.0653424
0.39,0.0649317
0.391,0.0645357
0.392,0.0641545
0.393,0.0637882
0.394,0.063437
0.395,0.0631008
0.396,0.0627798
0.397,0.062474
0.398,0.0621835
0.399,0.0619085
0.4,0.0616489
0.401,0.0614048
0.402,0.0611764
0.403,0.0609637
0.404,0.0607667
0.405,0.0605857
0.406,0.0604206
0.407,0.0602715
0.408,0.0601386
0.409,0.0600218
0.41,0.0599213
0.411,0.0598372
0.412,0.0597694
0.413,0.0597182
0.414,0.0596836
0.415,0.0596656
0.416,0.0596644
0.417,0.0596799
0.418,0.0597124
0.419,0.0597618
0.42,0.0598282
0.421,0.0599117
0.422,0.0600124
0.423,0.0601303
0.424,0.0602655
0.425,0.0604181
0.426,0.0605882
0.427,0.0607757
0.428,0.0609808
0.429,0.0612034
0.43,0.0614438
0.431,0.0617019
0.432,0.0619777
0.433,0.0622714
0.434,0.062583
0.435,0.0629124
0.436,0.0632598
0.437,0.0636253
0.438,0.0640087
0.439,0.0644102
0.44,0.0648297
0.441,0.0652674
0.442,0.0657232
0.443,0.0661971
0.444,0.0666892
0.445,0.0671995
0.446,0.0677278
0.447,0.0682744
0.448,0.068839
0.449,0.0694218
0.45,0.0700226
0.451,0.0706416
0.452,0.0712785
0.453,0.0719334
0.454,0.0726063
0.455,0.073297
0.456,0.0740055
0.457,0.0747317
0.458,0.0754756
0.459,0.076237
0.46,0.0770158
0.461,0.077812
0.462,0.0786253
0.463,0.0794557
0.464,0.080303
0.465,0.081167
0.466,0.0820476
0.467,0.0829445
0.468,0.0838576
0.469,0.0847866
0.47,0.0857312
0.471,0.0866914
0.472,0.0876666
0.473,0.0886568
0.474,0.0896615
0.475,0.0906804
0.476,0.0917131
0.477,0.0927594
0.478,0.0938187
0.479,0.0948907
0.48,0.0959749
0.481,0.0970708
0.482,0.0981778
0.483,0.0992956
0.484,0.100423
0.485,0.101561
0.486,0.102707
0.487,0.103861
0.488,0.105023
0.489,0.106191
0.49,0.107365
0.491,0.108544
0.492,0.109727
0.493,0.110914
0.494,0.112102
0.495,0.113291
0.496,0.114481
0.497,0.115668
0.498,0.116854
0.499,0.118035
0.5,0.119211
0.501,0.12038
0.502,0.121541
0.503,0.122691
0.504,0.123829
0.505,0.124954
0.506,0.126062
0.507,0.127153
0.508,0.128223
0.509,0.12927
0.51,0.130293
0.511,0.131287
0.512,0.13225
0.513,0.133179
0.514,0.13407
0.515,0.134921
0.516,0.135727
0.517,0.136485
0.518,0.13719
0.519,0.137837
0.52,0.138421
0.521,0.138937
0.522,0.13938
0.523,0.139743
0.524,0.14002
0.525,0.140202
0.526,0.140283
0.527,0.140253
0.528,0.140103
0.529,0.139823
0.53,0.139402
0.531,0.138826
0.532,0.138082
0.533,0.137155
0.534,0.136025
0.535,0.134675
0.536,0.133082
0.537,0.131218
0.538,0.129056
0.539,0.126559
0.54,0.123686
0.541,0.120387
0.542,0.116601
0.543,0.11225
0.544,0.107235
0.545,0.101423
0.546,0.0946281
0.547,0.0865751
0.548,0.0768154
0.549,0.0645126
0.55,0.0476431
0.551,0.0146579


==> anc/Fig2_sum180deg.csv <==
0.001,100.557
0.002,50.2772
0.003,33.5169
0.004,25.1363
0.005,20.1077
0.006,16.755
0.007,14.3601
0.008,12.5637
0.009,11.1663
0.01,10.0482
0.011,9.13331
0.012,8.37076
0.013,7.72541
0.014,7.17215
0.015,6.69255
0.016,6.27281
0.017,5.90237
0.018,5.573
0.019,5.27822
0.02,5.01284
0.021,4.77267
0.022,4.55426
0.023,4.35478
0.024,4.17185
0.025,4.00351
0.026,3.84805
0.027,3.70405
0.028,3.57029
0.029,3.4457
0.03,3.32936
0.031,3.22048
0.032,3.11836
0.033,3.02238
0.034,2.93201
0.035,2.84675
0.036,2.76619
0.037,2.68994
0.038,2.61767
0.039,2.54906
0.04,2.48385
0.041,2.42178
0.042,2.36263
0.043,2.3062
0.044,2.25229
0.045,2.20075
0.046,2.15142
0.047,2.10415
0.048,2.05883
0.049,2.01532
0.05,1.97352
0.051,1.93333
0.052,1.89465
0.053,1.85741
0.054,1.82152
0.055,1.78691
0.056,1.7535
0.057,1.72124
0.058,1.69007
0.059,1.65993
0.06,1.63076
0.061,1.60253
0.062,1.57518
0.063,1.54868
0.064,1.52298
0.065,1.49805
0.066,1.47385
0.067,1.45036
0.068,1.42753
0.069,1.40534
0.07,1.38376
0.071,1.36276
0.072,1.34233
0.073,1.32244
0.074,1.30307
0.075,1.28419
0.076,1.26579
0.077,1.24784
0.078,1.23034
0.079,1.21326
0.08,1.19659
0.081,1.18031
0.082,1.1644
0.083,1.14887
0.084,1.13368
0.085,1.11884
0.086,1.10432
0.087,1.09011
0.088,1.07622
0.089,1.06261
0.09,1.0493
0.091,1.03625
0.092,1.02348
0.093,1.01096
0.094,0.998693
0.095,0.986667
0.096,0.974876
0.097,0.963312
0.098,0.951968
0.099,0.940838
0.1,0.929914
0.101,0.919192
0.102,0.908664
0.103,0.898326
0.104,0.888172
0.105,0.878196
0.106,0.868393
0.107,0.85876
0.108,0.84929
0.109,0.83998
0.11,0.830825
0.111,0.821821
0.112,0.812963
0.113,0.804249
0.114,0.795673
0.115,0.787234
0.116,0.778926
0.117,0.770747
0.118,0.762693
0.119,0.754762
0.12,0.746949
0.121,0.739253
0.122,0.73167
0.123,0.724198
0.124,0.716834
0.125,0.709575
0.126,0.702419
0.127,0.695363
0.128,0.688405
0.129,0.681543
0.13,0.674774
0.131,0.668097
0.132,0.661509
0.133,0.655008
0.134,0.648593
0.135,0.642261
0.136,0.636011
0.137,0.62984
0.138,0.623748
0.139,0.617732
0.14,0.611791
0.141,0.605923
0.142,0.600126
0.143,0.5944
0.144,0.588742
0.145,0.583152
0.146,0.577627
0.147,0.572167
0.148,0.566771
0.149,0.561436
0.15,0.556162
0.151,0.550948
0.152,0.545791
0.153,0.540693
0.154,0.53565
0.155,0.530662
0.156,0.525728
0.157,0.520847
0.158,0.516019
0.159,0.511241
0.16,0.506513
0.161,0.501834
0.162,0.497204
0.163,0.492621
0.164,0.488084
0.165,0.483593
0.166,0.479147
0.167,0.474745
0.168,0.470386
0.169,0.466069
0.17,0.461795
0.171,0.457561
0.172,0.453368
0.173,0.449215
0.174,0.4451
0.175,0.441024
0.176,0.436985
0.177,0.432984
0.178,0.429019
0.179,0.425089
0.18,0.421196
0.181,0.417336
0.182,0.413511
0.183,0.40972
0.184,0.405962
0.185,0.402236
0.186,0.398542
0.187,0.39488
0.188,0.391249
0.189,0.387648
0.19,0.384078
0.191,0.380537
0.192,0.377026
0.193,0.373543
0.194,0.370089
0.195,0.366663
0.196,0.363264
0.197,0.359892
0.198,0.356548
0.199,0.353229
0.2,0.349937
0.201,0.34667
0.202,0.343429
0.203,0.340212
0.204,0.33702
0.205,0.333853
0.206,0.330709
0.207,0.327589
0.208,0.324492
0.209,0.321419
0.21,0.318368
0.211,0.315339
0.212,0.312333
0.213,0.309348
0.214,0.306385
0.215,0.303444
0.216,0.300523
0.217,0.297623
0.218,0.294744
0.219,0.291885
0.22,0.289046
0.221,0.286227
0.222,0.283427
0.223,0.280647
0.224,0.277886
0.225,0.275144
0.226,0.27242
0.227,0.269715
0.228,0.267029
0.229,0.26436
0.23,0.261709
0.231,0.259076
0.232,0.256461
0.233,0.253862
0.234,0.251281
0.235,0.248717
0.236,0.24617
0.237,0.243639
0.238,0.241125
0.239,0.238627
0.24,0.236145
0.241,0.233679
0.242,0.231229
0.243,0.228795
0.244,0.226377
0.245,0.223973
0.246,0.221585
0.247,0.219212
0.248,0.216855
0.249,0.214512
0.25,0.212183
0.251,0.20987
0.252,0.207571
0.253,0.205286
0.254,0.203016
0.255,0.20076
0.256,0.198518
0.257,0.196289
0.258,0.194075
0.259,0.191875
0.26,0.189688
0.261,0.187515
0.262,0.185355
0.263,0.183208
0.264,0.181075
0.265,0.178955
0.266,0.176849
0.267,0.174755
0.268,0.172674
0.269,0.170606
0.27,0.168551
0.271,0.166509
0.272,0.164479
0.273,0.162462
0.274,0.160458
0.275,0.158466
0.276,0.156486
0.277,0.154519
0.278,0.152564
0.279,0.150622
0.28,0.148691
0.281,0.146773
0.282,0.144867
0.283,0.142973
0.284,0.14109
0.285,0.13922
0.286,0.137362
0.287,0.135515
0.288,0.133681
0.289,0.131858
0.29,0.130047
0.291,0.128248
0.292,0.12646
0.293,0.124684
0.294,0.12292
0.295,0.121167
0.296,0.119426
0.297,0.117697
0.298,0.115979
0.299,0.114273
0.3,0.112578
0.301,0.110895
0.302,0.109223
0.303,0.107562
0.304,0.105913
0.305,0.104276
0.306,0.10265
0.307,0.101036
0.308,0.0994324
0.309,0.0978408
0.31,0.0962605
0.311,0.0946917
0.312,0.0931344
0.313,0.0915885
0.314,0.090054
0.315,0.088531
0.316,0.0870194
0.317,0.0855193
0.318,0.0840307
0.319,0.0825536
0.32,0.081088
0.321,0.0796339
0.322,0.0781913
0.323,0.0767603
0.324,0.0753409
0.325,0.073933
0.326,0.0725368
0.327,0.0711522
0.328,0.0697792
0.329,0.068418
0.33,0.0670684
0.331,0.0657307
0.332,0.0644046
0.333,0.0630904
0.334,0.0617881
0.335,0.0604976
0.336,0.059219
0.337,0.0579524
0.338,0.0566977
0.339,0.0554551
0.34,0.0542245
0.341,0.0530061
0.342,0.0517998
0.343,0.0506057
0.344,0.0494238
0.345,0.0482543
0.346,0.047097
0.347,0.0459522
0.348,0.0448198
0.349,0.0436999
0.35,0.0425926
0.351,0.0414979
0.352,0.0404158
0.353,0.0393464
0.354,0.0382899
0.355,0.0372461
0.356,0.0362153
0.357,0.0351974
0.358,0.0341926
0.359,0.0332009
0.36,0.0322223
0.361,0.0312569
0.362,0.0303049
0.363,0.0293662
0.364,0.028441
0.365,0.0275292
0.366,0.0266311
0.367,0.0257466
0.368,0.0248759
0.369,0.024019
0.37,0.023176
0.371,0.0223469
0.372,0.0215319
0.373,0.0207311
0.374,0.0199444
0.375,0.0191721
0.376,0.0184142
0.377,0.0176708
0.378,0.0169419
0.379,0.0162276
0.38,0.0155282
0.381,0.0148435
0.382,0.0141738
0.383,0.0135191
0.384,0.0128795
0.385,0.0122552
0.386,0.0116461
0.387,0.0110524
0.388,0.0104742
0.389,0.00991168
0.39,0.00936481
0.391,0.00883373
0.392,0.00831856
0.393,0.00781938
0.394,0.00733631
0.395,0.00686944
0.396,0.00641889
0.397,0.00598475
0.398,0.00556714
0.399,0.00516615
0.4,0.0047819
0.401,0.00441449
0.402,0.00406403
0.403,0.00373064
0.404,0.00341441
0.405,0.00311546
0.406,0.0028339
0.407,0.00256983
0.408,0.00232338
0.409,0.00209465
0.41,0.00188375
0.411,0.0016908
0.412,0.0015159
0.413,0.00135916
0.414,0.00122071
0.415,0.00110064
0.416,0.000999079
0.417,0.000916129
0.418,0.000851903
0.419,0.000806513
0.42,0.000780068
0.421,0.000772679
0.422,0.000784456
0.423,0.000815506
0.424,0.000865939
0.425,0.000935862
0.426,0.00102538
0.427,0.0011346
0.428,0.00126363
0.429,0.00141257
0.43,0.00158152
0.431,0.00177058
0.432,0.00197985
0.433,0.00220943
0.434,0.00245942
0.435,0.0027299
0.436,0.00302097
0.437,0.00333272
0.438,0.00366524
0.439,0.0040186
0.44,0.0043929
0.441,0.00478821
0.442,0.0052046
0.443,0.00564215
0.444,0.00610093
0.445,0.00658099
0.446,0.00708241
0.447,0.00760524
0.448,0.00814953
0.449,0.00871533
0.45,0.00930269
0.451,0.00991163
0.452,0.0105422
0.453,0.0111944
0.454,0.0118683
0.455,0.0125638
0.456,0.0132811
0.457,0.01402
0.458,0.0147806
0.459,0.0155629
0.46,0.0163668
0.461,0.0171924
0.462,0.0180394
0.463,0.018908
0.464,0.0197981
0.465,0.0207095
0.466,0.0216422
0.467,0.022596
0.468,0.023571
0.469,0.0245669
0.47,0.0255837
0.471,0.0266211
0.472,0.0276789
0.473,0.0287572
0.474,0.0298555
0.475,0.0309737
0.476,0.0321115
0.477,0.0332688
0.478,0.0344452
0.479,0.0356403
0.48,0.036854
0.481,0.0380858
0.482,0.0393354
0.483,0.0406023
0.484,0.0418861
0.485,0.0431864
0.486,0.0445027
0.487,0.0458344
0.488,0.047181
0.489,0.0485419
0.49,0.0499165
0.491,0.0513039
0.492,0.0527036
0.493,0.0541148
0.494,0.0555366
0.495,0.0569682
0.496,0.0584086
0.497,0.0598569
0.498,0.0613119
0.499,0.0627726
0.5,0.0642378
0.501,0.0657063
0.502,0.0671766
0.503,0.0686474
0.504,0.0701172
0.505,0.0715843
0.506,0.073047
0.507,0.0745035
0.508,0.0759519
0.509,0.0773902
0.51,0.078816
0.511,0.0802271
0.512,0.081621
0.513,0.0829949
0.514,0.0843462
0.515,0.0856716
0.516,0.0869681
0.517,0.088232
0.518,0.0894596
0.519,0.090647
0.52,0.0917899
0.521,0.0928835
0.522,0.0939229
0.523,0.0949028
0.524,0.0958172
0.525,0.0966599
0.526,0.0974239
0.527,0.0981019
0.528,0.0986855
0.529,0.0991659
0.53,0.0995331
0.531,0.0997764
0.532,0.0998835
0.533,0.0998412
0.534,0.0996342
0.535,0.0992457
0.536,0.0986563
0.537,0.097844
0.538,0.0967833
0.539,0.0954444
0.54,0.0937922
0.541,0.0917842
0.542,0.089369
0.543,0.0864817
0.544,0.0830396
0.545,0.0789323
0.546,0.0740063
0.547,0.0680347
0.548,0.0606509
0.549,0.0511737
0.55,0.0379645
0.551,0.0117325


==> anc/Fig2_sum30deg.csv <==
0.001,100.558
0.002,50.2802
0.003,33.5214
0.004,25.1423
0.005,20.1152
0.006,16.7641
0.007,14.3706
0.008,12.5757
0.009,11.1798
0.01,10.0632
0.011,9.14982
0.012,8.38878
0.013,7.74493
0.014,7.19317
0.015,6.71507
0.016,6.29684
0.017,5.92789
0.018,5.60003
0.019,5.30675
0.02,5.04288
0.021,4.80421
0.022,4.58731
0.023,4.38933
0.024,4.20791
0.025,4.04107
0.026,3.88712
0.027,3.74464
0.028,3.61238
0.029,3.4893
0.03,3.37447
0.031,3.2671
0.032,3.16649
0.033,3.07202
0.034,2.98316
0.035,2.89941
0.036,2.82037
0.037,2.74563
0.038,2.67487
0.039,2.60778
0.04,2.54408
0.041,2.48353
0.042,2.4259
0.043,2.37098
0.044,2.3186
0.045,2.26858
0.046,2.22076
0.047,2.17502
0.048,2.13121
0.049,2.08923
0.05,2.04895
0.051,2.01029
0.052,1.97314
0.053,1.93743
0.054,1.90306
0.055,1.86998
0.056,1.8381
0.057,1.80737
0.058,1.77773
0.059,1.74913
0.06,1.7215
0.061,1.6948
0.062,1.66899
0.063,1.64403
0.064,1.61987
0.065,1.59648
0.066,1.57382
0.067,1.55187
0.068,1.53058
0.069,1.50994
0.07,1.48991
0.071,1.47046
0.072,1.45158
0.073,1.43324
0.074,1.41542
0.075,1.39809
0.076,1.38125
0.077,1.36486
0.078,1.34891
0.079,1.33339
0.08,1.31828
0.081,1.30357
0.082,1.28923
0.083,1.27526
0.084,1.26164
0.085,1.24836
0.086,1.23541
0.087,1.22278
0.088,1.21046
0.089,1.19843
0.09,1.18669
0.091,1.17523
0.092,1.16403
0.093,1.1531
0.094,1.14242
0.095,1.13198
0.096,1.12177
0.097,1.1118
0.098,1.10205
0.099,1.09251
0.1,1.08318
0.101,1.07406
0.102,1.06513
0.103,1.05639
0.104,1.04784
0.105,1.03947
0.106,1.03127
0.107,1.02325
0.108,1.01539
0.109,1.00769
0.11,1.00015
0.111,0.992766
0.112,0.985527
0.113,0.978434
0.114,0.971482
0.115,0.964668
0.116,0.957988
0.117,0.951438
0.118,0.945017
0.119,0.938719
0.12,0.932543
0.121,0.926486
0.122,0.920544
0.123,0.914715
0.124,0.908996
0.125,0.903384
0.126,0.897878
0.127,0.892475
0.128,0.887172
0.129,0.881967
0.13,0.876857
0.131,0.871842
0.132,0.866918
0.133,0.862084
0.134,0.857338
0.135,0.852678
0.136,0.848102
0.137,0.843608
0.138,0.839195
0.139,0.83486
0.14,0.830603
0.141,0.826422
0.142,0.822315
0.143,0.818281
0.144,0.814318
0.145,0.810424
0.146,0.8066
0.147,0.802842
0.148,0.799151
0.149,0.795524
0.15,0.79196
0.151,0.788459
0.152,0.785019
0.153,0.781639
0.154,0.778317
0.155,0.775054
0.156,0.771847
0.157,0.768696
0.158,0.7656
0.159,0.762558
0.16,0.759568
0.161,0.756631
0.162,0.753744
0.163,0.750908
0.164,0.748122
0.165,0.745383
0.166,0.742693
0.167,0.740049
0.168,0.737452
0.169,0.7349
0.17,0.732393
0.171,0.729931
0.172,0.727511
0.173,0.725134
0.174,0.722799
0.175,0.720506
0.176,0.718253
0.177,0.71604
0.178,0.713867
0.179,0.711733
0.18,0.709637
0.181,0.707579
0.182,0.705559
0.183,0.703575
0.184,0.701627
0.185,0.699716
0.186,0.697839
0.187,0.695997
0.188,0.694189
0.189,0.692416
0.19,0.690675
0.191,0.688968
0.192,0.687293
0.193,0.68565
0.194,0.684038
0.195,0.682458
0.196,0.680909
0.197,0.67939
0.198,0.677902
0.199,0.676443
0.2,0.675013
0.201,0.673613
0.202,0.672241
0.203,0.670897
0.204,0.669581
0.205,0.668293
0.206,0.667033
0.207,0.665799
0.208,0.664592
0.209,0.663412
0.21,0.662257
0.211,0.661129
0.212,0.660026
0.213,0.658948
0.214,0.657895
0.215,0.656868
0.216,0.655864
0.217,0.654885
0.218,0.65393
0.219,0.652998
0.22,0.652091
0.221,0.651206
0.222,0.650344
0.223,0.649506
0.224,0.64869
0.225,0.647896
0.226,0.647125
0.227,0.646375
0.228,0.645647
0.229,0.644941
0.23,0.644257
0.231,0.643593
0.232,0.642951
0.233,0.642329
0.234,0.641729
0.235,0.641148
0.236,0.640588
0.237,0.640048
0.238,0.639528
0.239,0.639028
0.24,0.638548
0.241,0.638087
0.242,0.637646
0.243,0.637224
0.244,0.636821
0.245,0.636436
0.246,0.636071
0.247,0.635724
0.248,0.635396
0.249,0.635087
0.25,0.634795
0.251,0.634522
0.252,0.634267
0.253,0.634029
0.254,0.63381
0.255,0.633608
0.256,0.633424
0.257,0.633257
0.258,0.633107
0.259,0.632975
0.26,0.63286
0.261,0.632762
0.262,0.632681
0.263,0.632616
0.264,0.632569
0.265,0.632538
0.266,0.632524
0.267,0.632526
0.268,0.632544
0.269,0.632579
0.27,0.63263
0.271,0.632697
0.272,0.63278
0.273,0.632879
0.274,0.632994
0.275,0.633125
0.276,0.633271
0.277,0.633434
0.278,0.633611
0.279,0.633804
0.28,0.634013
0.281,0.634236
0.282,0.634475
0.283,0.634728
0.284,0.634997
0.285,0.63528
0.286,0.635579
0.287,0.635892
0.288,0.63622
0.289,0.636563
0.29,0.636921
0.291,0.637293
0.292,0.637679
0.293,0.638081
0.294,0.638496
0.295,0.638926
0.296,0.639371
0.297,0.639829
0.298,0.640302
0.299,0.64079
0.3,0.641291
0.301,0.641806
0.302,0.642336
0.303,0.642879
0.304,0.643437
0.305,0.644008
0.306,0.644594
0.307,0.645193
0.308,0.645806
0.309,0.646432
0.31,0.647073
0.311,0.647727
0.312,0.648394
0.313,0.649075
0.314,0.64977
0.315,0.650478
0.316,0.6512
0.317,0.651935
0.318,0.652684
0.319,0.653445
0.32,0.654221
0.321,0.655009
0.322,0.65581
0.323,0.656625
0.324,0.657453
0.325,0.658294
0.326,0.659148
0.327,0.660015
0.328,0.660895
0.329,0.661788
0.33,0.662694
0.331,0.663613
0.332,0.664545
0.333,0.665489
0.334,0.666446
0.335,0.667416
0.336,0.668399
0.337,0.669394
0.338,0.670402
0.339,0.671422
0.34,0.672455
0.341,0.6735
0.342,0.674558
0.343,0.675629
0.344,0.676711
0.345,0.677806
0.346,0.678913
0.347,0.680033
0.348,0.681164
0.349,0.682308
0.35,0.683464
0.351,0.684632
0.352,0.685812
0.353,0.687004
0.354,0.688207
0.355,0.689423
0.356,0.69065
0.357,0.69189
0.358,0.693141
0.359,0.694403
0.36,0.695677
0.361,0.696963
0.362,0.69826
0.363,0.699568
0.364,0.700888
0.365,0.702219
0.366,0.703562
0.367,0.704915
0.368,0.70628
0.369,0.707656
0.37,0.709042
0.371,0.71044
0.372,0.711848
0.373,0.713267
0.374,0.714697
0.375,0.716137
0.376,0.717588
0.377,0.719049
0.378,0.72052
0.379,0.722002
0.38,0.723493
0.381,0.724995
0.382,0.726507
0.383,0.728028
0.384,0.729559
0.385,0.7311
0.386,0.73265
0.387,0.73421
0.388,0.735779
0.389,0.737357
0.39,0.738944
0.391,0.74054
0.392,0.742145
0.393,0.743758
0.394,0.74538
0.395,0.74701
0.396,0.748648
0.397,0.750294
0.398,0.751948
0.399,0.75361
0.4,0.755279
0.401,0.756956
0.402,0.758639
0.403,0.76033
0.404,0.762028
0.405,0.763732
0.406,0.765442
0.407,0.767159
0.408,0.768881
0.409,0.770609
0.41,0.772343
0.411,0.774082
0.412,0.775826
0.413,0.777575
0.414,0.779328
0.415,0.781085
0.416,0.782847
0.417,0.784612
0.418,0.78638
0.419,0.788151
0.42,0.789926
0.421,0.791702
0.422,0.793481
0.423,0.795261
0.424,0.797042
0.425,0.798825
0.426,0.800608
0.427,0.802392
0.428,0.804175
0.429,0.805958
0.43,0.807739
0.431,0.809519
0.432,0.811297
0.433,0.813073
0.434,0.814846
0.435,0.816615
0.436,0.818381
0.437,0.820142
0.438,0.821898
0.439,0.823648
0.44,0.825392
0.441,0.827129
0.442,0.828859
0.443,0.830581
0.444,0.832294
0.445,0.833997
0.446,0.83569
0.447,0.837372
0.448,0.839043
0.449,0.840701
0.45,0.842346
0.451,0.843976
0.452,0.845592
0.453,0.847191
0.454,0.848774
0.455,0.850338
0.456,0.851884
0.457,0.85341
0.458,0.854915
0.459,0.856398
0.46,0.857857
0.461,0.859292
0.462,0.860702
0.463,0.862084
0.464,0.863439
0.465,0.864763
0.466,0.866057
0.467,0.867318
0.468,0.868545
0.469,0.869736
0.47,0.87089
0.471,0.872005
0.472,0.87308
0.473,0.874112
0.474,0.8751
0.475,0.876041
0.476,0.876934
0.477,0.877777
0.478,0.878567
0.479,0.879302
0.48,0.879979
0.481,0.880597
0.482,0.881153
0.483,0.881643
0.484,0.882067
0.485,0.882419
0.486,0.882698
0.487,0.8829
0.488,0.883022
0.489,0.883061
0.49,0.883014
0.491,0.882875
0.492,0.882643
0.493,0.882312
0.494,0.881878
0.495,0.881338
0.496,0.880687
0.497,0.879919
0.498,0.87903
0.499,0.878014
0.5,0.876867
0.501,0.875582
0.502,0.874153
0.503,0.872574
0.504,0.870839
0.505,0.86894
0.506,0.86687
0.507,0.864621
0.508,0.862185
0.509,0.859553
0.51,0.856716
0.511,0.853665
0.512,0.850389
0.513,0.846878
0.514,0.843119
0.515,0.839101
0.516,0.834811
0.517,0.830234
0.518,0.825357
0.519,0.820161
0.52,0.814632
0.521,0.80875
0.522,0.802496
0.523,0.795849
0.524,0.788785
0.525,0.781279
0.526,0.773304
0.527,0.764831
0.528,0.755827
0.529,0.746255
0.53,0.736078
0.531,0.72525
0.532,0.713723
0.533,0.701443
0.534,0.688346
0.535,0.674364
0.536,0.659414
0.537,0.643406
0.538,0.626228
0.539,0.607755
0.54,0.587831
0.541,0.566271
0.542,0.542842
0.543,0.517251
0.544,0.489115
0.545,0.457918
0.546,0.422927
0.547,0.383043
0.548,0.336457
0.549,0.279749
0.55,0.204542
0.551,0.0623064


==> anc/Fig2_sum60deg.csv <==
0.001,100.558
0.002,50.2796
0.003,33.5205
0.004,25.1412
0.005,20.1138
0.006,16.7623
0.007,14.3686
0.008,12.5734
0.009,11.1772
0.01,10.0604
0.011,9.14669
0.012,8.38536
0.013,7.74123
0.014,7.18918
0.015,6.71081
0.016,6.29228
0.017,5.92305
0.018,5.5949
0.019,5.30134
0.02,5.03718
0.021,4.79823
0.022,4.58104
0.023,4.38278
0.024,4.20108
0.025,4.03395
0.026,3.87972
0.027,3.73694
0.028,3.6044
0.029,3.48103
0.03,3.36592
0.031,3.25826
0.032,3.15737
0.033,3.06261
0.034,2.97346
0.035,2.88943
0.036,2.8101
0.037,2.73508
0.038,2.66403
0.039,2.59665
0.04,2.53267
0.041,2.47183
0.042,2.41391
0.043,2.3587
0.044,2.30603
0.045,2.25572
0.046,2.20762
0.047,2.16159
0.048,2.11749
0.049,2.07522
0.05,2.03465
0.051,1.9957
0.052,1.95826
0.053,1.92226
0.054,1.8876
0.055,1.85423
0.056,1.82207
0.057,1.79105
0.058,1.76112
0.059,1.73222
0.06,1.7043
0.061,1.67731
0.062,1.65121
0.063,1.62595
0.064,1.6015
0.065,1.57782
0.066,1.55487
0.067,1.53262
0.068,1.51105
0.069,1.49011
0.07,1.46978
0.071,1.45004
0.072,1.43087
0.073,1.41224
0.074,1.39412
0.075,1.3765
0.076,1.35936
0.077,1.34268
0.078,1.32643
0.079,1.31062
0.08,1.29521
0.081,1.2802
0.082,1.26556
0.083,1.2513
0.084,1.23738
0.085,1.22381
0.086,1.21056
0.087,1.19763
0.088,1.18501
0.089,1.17268
0.09,1.16064
0.091,1.14888
0.092,1.13739
0.093,1.12615
0.094,1.11517
0.095,1.10443
0.096,1.09392
0.097,1.08365
0.098,1.07359
0.099,1.06375
0.1,1.05412
0.101,1.0447
0.102,1.03546
0.103,1.02642
0.104,1.01757
0.105,1.00889
0.106,1.00039
0.107,0.992062
0.108,0.983898
0.109,0.975894
0.11,0.968048
0.111,0.960354
0.112,0.952808
0.113,0.945408
0.114,0.938148
0.115,0.931025
0.116,0.924036
0.117,0.917178
0.118,0.910446
0.119,0.903839
0.12,0.897353
0.121,0.890984
0.122,0.884731
0.123,0.87859
0.124,0.872559
0.125,0.866635
0.126,0.860816
0.127,0.855099
0.128,0.849482
0.129,0.843962
0.13,0.838538
0.131,0.833207
0.132,0.827968
0.133,0.822818
0.134,0.817755
0.135,0.812777
0.136,0.807883
0.137,0.803071
0.138,0.79834
0.139,0.793686
0.14,0.789109
0.141,0.784608
0.142,0.78018
0.143,0.775825
0.144,0.77154
0.145,0.767325
0.146,0.763178
0.147,0.759097
0.148,0.755082
0.149,0.751131
0.15,0.747243
0.151,0.743416
0.152,0.73965
0.153,0.735944
0.154,0.732296
0.155,0.728705
0.156,0.725171
0.157,0.721691
0.158,0.718266
0.159,0.714894
0.16,0.711575
0.161,0.708307
0.162,0.705089
0.163,0.701922
0.164,0.698803
0.165,0.695732
0.166,0.692708
0.167,0.689731
0.168,0.686799
0.169,0.683912
0.17,0.68107
0.171,0.67827
0.172,0.675514
0.173,0.6728
0.174,0.670127
0.175,0.667495
0.176,0.664903
0.177,0.662351
0.178,0.659837
0.179,0.657362
0.18,0.654925
0.181,0.652525
0.182,0.650162
0.183,0.647835
0.184,0.645543
0.185,0.643287
0.186,0.641065
0.187,0.638878
0.188,0.636724
0.189,0.634603
0.19,0.632515
0.191,0.630459
0.192,0.628436
0.193,0.626443
0.194,0.624482
0.195,0.622551
0.196,0.62065
0.197,0.61878
0.198,0.616939
0.199,0.615126
0.2,0.613343
0.201,0.611588
0.202,0.609861
0.203,0.608161
0.204,0.606489
0.205,0.604844
0.206,0.603226
0.207,0.601634
0.208,0.600068
0.209,0.598527
0.21,0.597013
0.211,0.595523
0.212,0.594058
0.213,0.592618
0.214,0.591203
0.215,0.589811
0.216,0.588443
0.217,0.587099
0.218,0.585779
0.219,0.584481
0.22,0.583206
0.221,0.581954
0.222,0.580724
0.223,0.579516
0.224,0.57833
0.225,0.577166
0.226,0.576024
0.227,0.574903
0.228,0.573803
0.229,0.572724
0.23,0.571665
0.231,0.570627
0.232,0.56961
0.233,0.568613
0.234,0.567635
0.235,0.566678
0.236,0.56574
0.237,0.564822
0.238,0.563923
0.239,0.563043
0.24,0.562182
0.241,0.56134
0.242,0.560517
0.243,0.559712
0.244,0.558926
0.245,0.558158
0.246,0.557408
0.247,0.556676
0.248,0.555962
0.249,0.555265
0.25,0.554587
0.251,0.553925
0.252,0.553281
0.253,0.552655
0.254,0.552045
0.255,0.551453
0.256,0.550877
0.257,0.550318
0.258,0.549776
0.259,0.54925
0.26,0.548741
0.261,0.548248
0.262,0.547772
0.263,0.547312
0.264,0.546867
0.265,0.546439
0.266,0.546027
0.267,0.54563
0.268,0.545249
0.269,0.544884
0.27,0.544534
0.271,0.5442
0.272,0.543881
0.273,0.543578
0.274,0.543289
0.275,0.543016
0.276,0.542758
0.277,0.542515
0.278,0.542287
0.279,0.542074
0.28,0.541875
0.281,0.54169
0.282,0.54152
0.283,0.541364
0.284,0.541222
0.285,0.541095
0.286,0.540981
0.287,0.540882
0.288,0.540797
0.289,0.540725
0.29,0.540668
0.291,0.540625
0.292,0.540596
0.293,0.54058
0.294,0.540579
0.295,0.540591
0.296,0.540616
0.297,0.540656
0.298,0.540709
0.299,0.540775
0.3,0.540855
0.301,0.540949
0.302,0.541055
0.303,0.541176
0.304,0.541309
0.305,0.541456
0.306,0.541616
0.307,0.54179
0.308,0.541976
0.309,0.542176
0.31,0.542389
0.311,0.542615
0.312,0.542854
0.313,0.543105
0.314,0.54337
0.315,0.543648
0.316,0.543939
0.317,0.544242
0.318,0.544559
0.319,0.544888
0.32,0.54523
0.321,0.545584
0.322,0.545952
0.323,0.546332
0.324,0.546724
0.325,0.54713
0.326,0.547548
0.327,0.547978
0.328,0.548421
0.329,0.548876
0.33,0.549344
0.331,0.549825
0.332,0.550317
0.333,0.550822
0.334,0.55134
0.335,0.55187
0.336,0.552412
0.337,0.552966
0.338,0.553532
0.339,0.554111
0.34,0.554702
0.341,0.555305
0.342,0.555921
0.343,0.556548
0.344,0.557187
0.345,0.557839
0.346,0.558502
0.347,0.559178
0.348,0.559865
0.349,0.560564
0.35,0.561275
0.351,0.561998
0.352,0.562733
0.353,0.56348
0.354,0.564238
0.355,0.565008
0.356,0.56579
0.357,0.566584
0.358,0.567389
0.359,0.568205
0.36,0.569034
0.361,0.569873
0.362,0.570725
0.363,0.571587
0.364,0.572461
0.365,0.573347
0.366,0.574243
0.367,0.575151
0.368,0.576071
0.369,0.577001
0.37,0.577943
0.371,0.578895
0.372,0.579859
0.373,0.580833
0.374,0.581819
0.375,0.582815
0.376,0.583822
0.377,0.58484
0.378,0.585869
0.379,0.586908
0.38,0.587958
0.381,0.589018
0.382,0.590089
0.383,0.59117
0.384,0.592261
0.385,0.593363
0.386,0.594474
0.387,0.595596
0.388,0.596728
0.389,0.597869
0.39,0.599021
0.391,0.600182
0.392,0.601352
0.393,0.602533
0.394,0.603722
0.395,0.604921
0.396,0.606129
0.397,0.607346
0.398,0.608572
0.399,0.609807
0.4,0.611051
0.401,0.612303
0.402,0.613564
0.403,0.614833
0.404,0.61611
0.405,0.617395
0.406,0.618689
0.407,0.619989
0.408,0.621298
0.409,0.622614
0.41,0.623937
0.411,0.625267
0.412,0.626604
0.413,0.627948
0.414,0.629298
0.415,0.630654
0.416,0.632017
0.417,0.633385
0.418,0.634759
0.419,0.636138
0.42,0.637523
0.421,0.638912
0.422,0.640306
0.423,0.641705
0.424,0.643107
0.425,0.644514
0.426,0.645923
0.427,0.647337
0.428,0.648753
0.429,0.650171
0.43,0.651592
0.431,0.653015
0.432,0.654439
0.433,0.655865
0.434,0.657291
0.435,0.658718
0.436,0.660145
0.437,0.661571
0.438,0.662996
0.439,0.66442
0.44,0.665843
0.441,0.667263
0.442,0.66868
0.443,0.670094
0.444,0.671504
0.445,0.67291
0.446,0.674311
0.447,0.675706
0.448,0.677095
0.449,0.678478
0.45,0.679852
0.451,0.681219
0.452,0.682577
0.453,0.683926
0.454,0.685264
0.455,0.686591
0.456,0.687906
0.457,0.689208
0.458,0.690497
0.459,0.691771
0.46,0.69303
0.461,0.694272
0.462,0.695497
0.463,0.696704
0.464,0.697891
0.465,0.699057
0.466,0.700202
0.467,0.701324
0.468,0.702421
0.469,0.703493
0.47,0.704539
0.471,0.705556
0.472,0.706543
0.473,0.7075
0.474,0.708423
0.475,0.709313
0.476,0.710166
0.477,0.710982
0.478,0.711758
0.479,0.712494
0.48,0.713185
0.481,0.713832
0.482,0.714431
0.483,0.71498
0.484,0.715478
0.485,0.715922
0.486,0.716308
0.487,0.716636
0.488,0.716901
0.489,0.717102
0.49,0.717234
0.491,0.717297
0.492,0.717285
0.493,0.717196
0.494,0.717026
0.495,0.716772
0.496,0.71643
0.497,0.715995
0.498,0.715465
0.499,0.714833
0.5,0.714097
0.501,0.71325
0.502,0.712288
0.503,0.711206
0.504,0.709998
0.505,0.708659
0.506,0.707181
0.507,0.705559
0.508,0.703785
0.509,0.701853
0.51,0.699755
0.511,0.697483
0.512,0.695027
0.513,0.69238
0.514,0.689531
0.515,0.68647
0.516,0.683187
0.517,0.679669
0.518,0.675903
0.519,0.671878
0.52,0.667578
0.521,0.662988
0.522,0.658092
0.523,0.652871
0.524,0.647307
0.525,0.641378
0.526,0.635061
0.527,0.628332
0.528,0.621164
0.529,0.613526
0.53,0.605385
0.531,0.596705
0.532,0.587444
0.533,0.577557
0.534,0.566993
0.535,0.555691
0.536,0.543585
0.537,0.530597
0.538,0.516637
0.539,0.501596
0.54,0.485348
0.541,0.467735
0.542,0.448566
0.543,0.427595
0.544,0.404503
0.545,0.37886
0.546,0.350056
0.547,0.317177
0.548,0.27872
0.549,0.231841
0.55,0.169587
0.551,0.0516806


==> anc/Fig2_sum90deg.csv <==
0.001,100.557
0.002,50.2788
0.003,33.5193
0.004,25.1396
0.005,20.1118
0.006,16.76
0.007,14.3658
0.008,12.5702
0.009,11.1737
0.01,10.0564
0.011,9.14233
0.012,8.3806
0.013,7.73608
0.014,7.18363
0.015,6.70486
0.016,6.28594
0.017,5.91631
0.018,5.58776
0.019,5.2938
0.02,5.02925
0.021,4.7899
0.022,4.57231
0.023,4.37365
0.024,4.19155
0.025,4.02403
0.026,3.8694
0.027,3.72622
0.028,3.59328
0.029,3.46952
0.03,3.354
0.031,3.24595
0.032,3.14465
0.033,3.0495
0.034,2.95995
0.035,2.87552
0.036,2.79579
0.037,2.72037
0.038,2.64892
0.039,2.58114
0.04,2.51676
0.041,2.45551
0.042,2.39719
0.043,2.34159
0.044,2.28852
0.045,2.2378
0.046,2.1893
0.047,2.14287
0.048,2.09837
0.049,2.05569
0.05,2.01473
0.051,1.97537
0.052,1.93753
0.053,1.90112
0.054,1.86607
0.055,1.83229
0.056,1.79972
0.057,1.7683
0.058,1.73796
0.059,1.70865
0.06,1.68033
0.061,1.65294
0.062,1.62643
0.063,1.60077
0.064,1.57591
0.065,1.55182
0.066,1.52847
0.067,1.50581
0.068,1.48382
0.069,1.46248
0.07,1.44174
0.071,1.4216
0.072,1.40201
0.073,1.38297
0.074,1.36444
0.075,1.34641
0.076,1.32886
0.077,1.31176
0.078,1.29511
0.079,1.27888
0.08,1.26306
0.081,1.24764
0.082,1.23259
0.083,1.21791
0.084,1.20358
0.085,1.18959
0.086,1.17593
0.087,1.16259
0.088,1.14955
0.089,1.13681
0.09,1.12435
0.091,1.11217
0.092,1.10026
0.093,1.0886
0.094,1.0772
0.095,1.06604
0.096,1.05512
0.097,1.04442
0.098,1.03395
0.099,1.02369
0.1,1.01364
0.101,1.00379
0.102,0.994132
0.103,0.984668
0.104,0.975389
0.105,0.966289
0.106,0.957365
0.107,0.94861
0.108,0.94002
0.109,0.93159
0.11,0.923317
0.111,0.915196
0.112,0.907222
0.113,0.899393
0.114,0.891704
0.115,0.884152
0.116,0.876733
0.117,0.869444
0.118,0.862282
0.119,0.855243
0.12,0.848324
0.121,0.841522
0.122,0.834836
0.123,0.82826
0.124,0.821795
0.125,0.815435
0.126,0.80918
0.127,0.803026
0.128,0.796972
0.129,0.791015
0.13,0.785152
0.131,0.779382
0.132,0.773703
0.133,0.768112
0.134,0.762608
0.135,0.757189
0.136,0.751853
0.137,0.746598
0.138,0.741422
0.139,0.736324
0.14,0.731302
0.141,0.726355
0.142,0.721481
0.143,0.716679
0.144,0.711946
0.145,0.707282
0.146,0.702686
0.147,0.698155
0.148,0.693689
0.149,0.689287
0.15,0.684947
0.151,0.680668
0.152,0.676448
0.153,0.672288
0.154,0.668185
0.155,0.664138
0.156,0.660147
0.157,0.656211
0.158,0.652328
0.159,0.648497
0.16,0.644718
0.161,0.64099
0.162,0.637312
0.163,0.633682
0.164,0.630101
0.165,0.626566
0.166,0.623078
0.167,0.619636
0.168,0.616239
0.169,0.612886
0.17,0.609576
0.171,0.606309
0.172,0.603084
0.173,0.5999
0.174,0.596756
0.175,0.593653
0.176,0.590589
0.177,0.587564
0.178,0.584577
0.179,0.581628
0.18,0.578715
0.181,0.575839
0.182,0.572999
0.183,0.570194
0.184,0.567424
0.185,0.564688
0.186,0.561986
0.187,0.559317
0.188,0.556681
0.189,0.554077
0.19,0.551505
0.191,0.548965
0.192,0.546456
0.193,0.543977
0.194,0.541529
0.195,0.53911
0.196,0.53672
0.197,0.53436
0.198,0.532028
0.199,0.529724
0.2,0.527448
0.201,0.525199
0.202,0.522978
0.203,0.520784
0.204,0.518615
0.205,0.516473
0.206,0.514357
0.207,0.512266
0.208,0.510201
0.209,0.50816
0.21,0.506144
0.211,0.504152
0.212,0.502184
0.213,0.50024
0.214,0.498319
0.215,0.496421
0.216,0.494547
0.217,0.492695
0.218,0.490865
0.219,0.489058
0.22,0.487272
0.221,0.485508
0.222,0.483766
0.223,0.482045
0.224,0.480345
0.225,0.478666
0.226,0.477007
0.227,0.475369
0.228,0.473751
0.229,0.472153
0.23,0.470574
0.231,0.469016
0.232,0.467476
0.233,0.465956
0.234,0.464455
0.235,0.462973
0.236,0.46151
0.237,0.460065
0.238,0.458639
0.239,0.45723
0.24,0.45584
0.241,0.454468
0.242,0.453113
0.243,0.451777
0.244,0.450457
0.245,0.449155
0.246,0.44787
0.247,0.446602
0.248,0.445351
0.249,0.444117
0.25,0.4429
0.251,0.441699
0.252,0.440515
0.253,0.439346
0.254,0.438194
0.255,0.437058
0.256,0.435939
0.257,0.434834
0.258,0.433746
0.259,0.432673
0.26,0.431616
0.261,0.430575
0.262,0.429548
0.263,0.428537
0.264,0.427541
0.265,0.42656
0.266,0.425594
0.267,0.424643
0.268,0.423707
0.269,0.422786
0.27,0.421879
0.271,0.420987
0.272,0.420109
0.273,0.419246
0.274,0.418397
0.275,0.417562
0.276,0.416742
0.277,0.415935
0.278,0.415143
0.279,0.414365
0.28,0.4136
0.281,0.412848
0.282,0.41211
0.283,0.411385
0.284,0.410674
0.285,0.409975
0.286,0.409291
0.287,0.408619
0.288,0.407961
0.289,0.407315
0.29,0.406683
0.291,0.406065
0.292,0.405459
0.293,0.404866
0.294,0.404286
0.295,0.403719
0.296,0.403165
0.297,0.402623
0.298,0.402095
0.299,0.401579
0.3,0.401076
0.301,0.400586
0.302,0.400108
0.303,0.399643
0.304,0.399191
0.305,0.398751
0.306,0.398323
0.307,0.397909
0.308,0.397506
0.309,0.397116
0.31,0.396739
0.311,0.396373
0.312,0.396021
0.313,0.39568
0.314,0.395352
0.315,0.395036
0.316,0.394732
0.317,0.394441
0.318,0.394162
0.319,0.393895
0.32,0.39364
0.321,0.393397
0.322,0.393167
0.323,0.392949
0.324,0.392742
0.325,0.392548
0.326,0.392366
0.327,0.392196
0.328,0.392038
0.329,0.391892
0.33,0.391758
0.331,0.391636
0.332,0.391526
0.333,0.391428
0.334,0.391342
0.335,0.391268
0.336,0.391206
0.337,0.391156
0.338,0.391118
0.339,0.391091
0.34,0.391077
0.341,0.391074
0.342,0.391084
0.343,0.391105
0.344,0.391138
0.345,0.391183
0.346,0.39124
0.347,0.391309
0.348,0.39139
0.349,0.391482
0.35,0.391587
0.351,0.391703
0.352,0.391831
0.353,0.39197
0.354,0.392122
0.355,0.392285
0.356,0.392461
0.357,0.392648
0.358,0.392846
0.359,0.393057
0.36,0.393279
0.361,0.393513
0.362,0.393759
0.363,0.394017
0.364,0.394286
0.365,0.394567
0.366,0.39486
0.367,0.395164
0.368,0.395481
0.369,0.395809
0.37,0.396148
0.371,0.396499
0.372,0.396862
0.373,0.397237
0.374,0.397623
0.375,0.398021
0.376,0.39843
0.377,0.398851
0.378,0.399284
0.379,0.399728
0.38,0.400184
0.381,0.400651
0.382,0.401129
0.383,0.40162
0.384,0.402121
0.385,0.402634
0.386,0.403159
0.387,0.403694
0.388,0.404242
0.389,0.4048
0.39,0.40537
0.391,0.405951
0.392,0.406543
0.393,0.407146
0.394,0.407761
0.395,0.408386
0.396,0.409023
0.397,0.40967
0.398,0.410329
0.399,0.410998
0.4,0.411678
0.401,0.412369
0.402,0.413071
0.403,0.413784
0.404,0.414507
0.405,0.41524
0.406,0.415984
0.407,0.416739
0.408,0.417504
0.409,0.418279
0.41,0.419064
0.411,0.419859
0.412,0.420664
0.413,0.421479
0.414,0.422304
0.415,0.423138
0.416,0.423982
0.417,0.424836
0.418,0.425699
0.419,0.426571
0.42,0.427452
0.421,0.428342
0.422,0.42924
0.423,0.430148
0.424,0.431064
0.425,0.431988
0.426,0.43292
0.427,0.433861
0.428,0.434809
0.429,0.435764
0.43,0.436728
0.431,0.437698
0.432,0.438675
0.433,0.43966
0.434,0.44065
0.435,0.441647
0.436,0.44265
0.437,0.443659
0.438,0.444674
0.439,0.445693
0.44,0.446718
0.441,0.447747
0.442,0.448781
0.443,0.449819
0.444,0.45086
0.445,0.451905
0.446,0.452952
0.447,0.454003
0.448,0.455055
0.449,0.456109
0.45,0.457165
0.451,0.458221
0.452,0.459278
0.453,0.460335
0.454,0.461391
0.455,0.462447
0.456,0.4635
0.457,0.464552
0.458,0.4656
0.459,0.466646
0.46,0.467687
0.461,0.468724
0.462,0.469756
0.463,0.470781
0.464,0.4718
0.465,0.472811
0.466,0.473814
0.467,0.474808
0.468,0.475792
0.469,0.476765
0.47,0.477726
0.471,0.478674
0.472,0.479609
0.473,0.480529
0.474,0.481433
0.475,0.48232
0.476,0.483188
0.477,0.484037
0.478,0.484866
0.479,0.485672
0.48,0.486455
0.481,0.487213
0.482,0.487944
0.483,0.488648
0.484,0.489322
0.485,0.489964
0.486,0.490574
0.487,0.491148
0.488,0.491686
0.489,0.492184
0.49,0.492641
0.491,0.493055
0.492,0.493424
0.493,0.493744
0.494,0.494013
0.495,0.494229
0.496,0.494389
0.497,0.49449
0.498,0.494529
0.499,0.494503
0.5,0.494407
0.501,0.49424
0.502,0.493996
0.503,0.493673
0.504,0.493265
0.505,0.492769
0.506,0.49218
0.507,0.491493
0.508,0.490703
0.509,0.489804
0.51,0.488792
0.511,0.487659
0.512,0.4864
0.513,0.485007
0.514,0.483474
0.515,0.481793
0.516,0.479954
0.517,0.477951
0.518,0.475773
0.519,0.47341
0.52,0.470853
0.521,0.468088
0.522,0.465103
0.523,0.461886
0.524,0.458422
0.525,0.454695
0.526,0.450688
0.527,0.446382
0.528,0.441756
0.529,0.436789
0.53,0.431456
0.531,0.425728
0.532,0.419576
0.533,0.412964
0.534,0.405855
0.535,0.398204
0.536,0.389961
0.537,0.381069
0.538,0.371458
0.539,0.361051
0.54,0.349751
0.541,0.337443
0.542,0.323983
0.543,0.309192
0.544,0.292832
0.545,0.274586
0.546,0.254006
0.547,0.230418
0.548,0.202717
0.549,0.168821
0.55,0.123635
0.551,0.037722


==> anc/Fig3a_N1440.csv <==
0.001,3.89085,8.4049
0.002,1.94548,4.20251
0.003,1.29705,2.80174
0.004,0.972857,2.10138
0.005,0.778354,1.68118
0.006,0.648699,1.40106
0.007,0.556099,1.20099
0.008,0.486658,1.05094
0.009,0.432657,0.934249
0.01,0.389464,0.840903
0.011,0.354131,0.764538
0.012,0.324693,0.700906
0.013,0.29979,0.647071
0.014,0.27845,0.600932
0.015,0.259961,0.560951
0.016,0.243787,0.525973
0.017,0.229521,0.495115
0.018,0.216844,0.46769
0.019,0.205505,0.443156
0.02,0.195304,0.42108
0.021,0.186078,0.401111
0.022,0.177694,0.382961
0.023,0.170043,0.366393
0.024,0.163032,0.351209
0.025,0.156586,0.337243
0.026,0.150637,0.324355
0.027,0.145133,0.312424
0.028,0.140024,0.301349
0.029,0.13527,0.291041
0.03,0.130836,0.281422
0.031,0.12669,0.272428
0.032,0.122805,0.263998
0.033,0.119158,0.256081
0.034,0.115728,0.248633
0.035,0.112496,0.241613
0.036,0.109445,0.234985
0.037,0.106561,0.228718
0.038,0.103831,0.222783
0.039,0.101243,0.217155
0.04,0.0987865,0.21181
0.041,0.0964512,0.206728
0.042,0.0942288,0.201891
0.043,0.0921115,0.19728
0.044,0.0900921,0.192881
0.045,0.0881639,0.18868
0.046,0.0863212,0.184663
0.047,0.0845584,0.180819
0.048,0.0828705,0.177138
0.049,0.0812529,0.173608
0.05,0.0797014,0.170221
0.051,0.0782122,0.166969
0.052,0.0767815,0.163844
0.053,0.0754061,0.160838
0.054,0.074083,0.157946
0.055,0.0728092,0.15516
0.056,0.0715821,0.152476
0.057,0.0703993,0.149887
0.058,0.0692584,0.14739
0.059,0.0681573,0.144978
0.06,0.0670941,0.142649
0.061,0.0660668,0.140397
0.062,0.0650737,0.13822
0.063,0.0641132,0.136114
0.064,0.0631837,0.134074
0.065,0.0622838,0.132099
0.066,0.0614121,0.130186
0.067,0.0605675,0.128331
0.068,0.0597486,0.126532
0.069,0.0589543,0.124786
0.07,0.0581837,0.123092
0.071,0.0574356,0.121447
0.072,0.0567092,0.119849
0.073,0.0560035,0.118296
0.074,0.0553178,0.116787
0.075,0.0546511,0.115319
0.076,0.0540028,0.113892
0.077,0.053372,0.112502
0.078,0.0527582,0.11115
0.079,0.0521607,0.109833
0.08,0.0515789,0.108551
0.081,0.0510121,0.107301
0.082,0.0504599,0.106083
0.083,0.0499216,0.104896
0.084,0.0493968,0.103739
0.085,0.048885,0.10261
0.086,0.0483858,0.101508
0.087,0.0478987,0.100433
0.088,0.0474232,0.0993839
0.089,0.046959,0.0983595
0.09,0.0465058,0.0973591
0.091,0.046063,0.0963819
0.092,0.0456305,0.0954273
0.093,0.0452077,0.0944943
0.094,0.0447946,0.0935825
0.095,0.0443906,0.092691
0.096,0.0439955,0.0918194
0.097,0.0436091,0.0909669
0.098,0.0432311,0.090133
0.099,0.0428612,0.0893172
0.1,0.0424991,0.0885189
0.101,0.0421447,0.0877376
0.102,0.0417976,0.0869727
0.103,0.0414577,0.086224
0.104,0.0411248,0.0854907
0.105,0.0407986,0.0847727
0.106,0.0404789,0.0840693
0.107,0.0401656,0.0833803
0.108,0.0398585,0.0827052
0.109,0.0395574,0.0820436
0.11,0.0392621,0.0813952
0.111,0.0389725,0.0807596
0.112,0.0386883,0.0801366
0.113,0.0384095,0.0795257
0.114,0.038136,0.0789267
0.115,0.0378674,0.0783392
0.116,0.0376038,0.0777631
0.117,0.037345,0.0771979
0.118,0.0370908,0.0766434
0.119,0.0368412,0.0760993
0.12,0.036596,0.0755655
0.121,0.0363551,0.0750416
0.122,0.0361183,0.0745274
0.123,0.0358856,0.0740228
0.124,0.0356569,0.0735273
0.125,0.0354321,0.073041
0.126,0.035211,0.0725634
0.127,0.0349936,0.0720945
0.128,0.0347798,0.0716341
0.129,0.0345694,0.0711819
0.13,0.0343625,0.0707377
0.131,0.0341589,0.0703015
0.132,0.0339585,0.069873
0.133,0.0337612,0.069452
0.134,0.033567,0.0690384
0.135,0.0333758,0.0686321
0.136,0.0331876,0.0682328
0.137,0.0330021,0.0678404
0.138,0.0328195,0.0674549
0.139,0.0326396,0.067076
0.14,0.0324623,0.0667036
0.141,0.0322876,0.0663376
0.142,0.0321154,0.0659778
0.143,0.0319457,0.0656242
0.144,0.0317784,0.0652765
0.145,0.0316135,0.0649348
0.146,0.0314508,0.0645988
0.147,0.0312904,0.0642685
0.148,0.0311322,0.0639437
0.149,0.030976,0.0636244
0.15,0.030822,0.0633105
0.151,0.03067,0.0630017
0.152,0.03052,0.0626982
0.153,0.030372,0.0623996
0.154,0.0302258,0.0621061
0.155,0.0300815,0.0618174
0.156,0.029939,0.0615334
0.157,0.0297983,0.0612542
0.158,0.0296593,0.0609796
0.159,0.0295219,0.0607095
0.16,0.0293863,0.0604439
0.161,0.0292522,0.0601826
0.162,0.0291197,0.0599256
0.163,0.0289888,0.0596729
0.164,0.0288594,0.0594243
0.165,0.0287314,0.0591798
0.166,0.0286049,0.0589393
0.167,0.0284798,0.0587027
0.168,0.028356,0.05847
0.169,0.0282336,0.0582412
0.17,0.0281125,0.058016
0.171,0.0279927,0.0577946
0.172,0.0278741,0.0575768
0.173,0.0277568,0.0573626
0.174,0.0276406,0.0571519
0.175,0.0275257,0.0569446
0.176,0.0274118,0.0567407
0.177,0.0272991,0.0565402
0.178,0.0271875,0.056343
0.179,0.027077,0.056149
0.18,0.0269675,0.0559582
0.181,0.026859,0.0557706
0.182,0.0267515,0.0555861
0.183,0.026645,0.0554046
0.184,0.0265395,0.0552261
0.185,0.0264349,0.0550505
0.186,0.0263312,0.0548779
0.187,0.0262284,0.0547081
0.188,0.0261264,0.0545412
0.189,0.0260253,0.054377
0.19,0.0259251,0.0542156
0.191,0.0258257,0.0540568
0.192,0.025727,0.0539008
0.193,0.0256292,0.0537473
0.194,0.0255321,0.0535964
0.195,0.0254357,0.0534481
0.196,0.0253401,0.0533023
0.197,0.0252452,0.0531589
0.198,0.025151,0.053018
0.199,0.0250574,0.0528794
0.2,0.0249645,0.0527433
0.201,0.0248723,0.0526094
0.202,0.0247807,0.0524779
0.203,0.0246898,0.0523486
0.204,0.0245994,0.0522215
0.205,0.0245096,0.0520967
0.206,0.0244205,0.051974
0.207,0.0243318,0.0518534
0.208,0.0242438,0.0517349
0.209,0.0241563,0.0516185
0.21,0.0240693,0.0515042
0.211,0.0239828,0.0513918
0.212,0.0238968,0.0512815
0.213,0.0238114,0.0511731
0.214,0.0237264,0.0510666
0.215,0.0236419,0.050962
0.216,0.0235578,0.0508593
0.217,0.0234742,0.0507585
0.218,0.0233911,0.0506594
0.219,0.0233083,0.0505622
0.22,0.023226,0.0504667
0.221,0.0231441,0.0503729
0.222,0.0230626,0.0502809
0.223,0.0229815,0.0501906
0.224,0.0229008,0.0501019
0.225,0.0228205,0.0500149
0.226,0.0227405,0.0499295
0.227,0.0226609,0.0498457
0.228,0.0225817,0.0497634
0.229,0.0225027,0.0496827
0.23,0.0224242,0.0496035
0.231,0.0223459,0.0495259
0.232,0.022268,0.0494497
0.233,0.0221903,0.0493749
0.234,0.022113,0.0493016
0.235,0.022036,0.0492297
0.236,0.0219593,0.0491592
0.237,0.0218828,0.0490901
0.238,0.0218066,0.0490223
0.239,0.0217307,0.0489558
0.24,0.0216551,0.0488906
0.241,0.0215797,0.0488268
0.242,0.0215046,0.0487642
0.243,0.0214297,0.0487028
0.244,0.0213551,0.0486427
0.245,0.0212807,0.0485837
0.246,0.0212065,0.048526
0.247,0.0211325,0.0484694
0.248,0.0210588,0.0484139
0.249,0.0209853,0.0483596
0.25,0.0209119,0.0483064
0.251,0.0208388,0.0482543
0.252,0.0207659,0.0482032
0.253,0.0206932,0.0481533
0.254,0.0206206,0.0481043
0.255,0.0205483,0.0480563
0.256,0.0204761,0.0480094
0.257,0.0204041,0.0479634
0.258,0.0203323,0.0479184
0.259,0.0202606,0.0478743
0.26,0.0201891,0.0478311
0.261,0.0201177,0.0477889
0.262,0.0200465,0.0477475
0.263,0.0199755,0.047707
0.264,0.0199046,0.0476674
0.265,0.0198338,0.0476286
0.266,0.0197632,0.0475906
0.267,0.0196927,0.0475534
0.268,0.0196223,0.047517
0.269,0.019552,0.0474814
0.27,0.0194819,0.0474465
0.271,0.0194119,0.0474123
0.272,0.019342,0.0473789
0.273,0.0192722,0.0473461
0.274,0.0192026,0.0473141
0.275,0.019133,0.0472827
0.276,0.0190635,0.0472519
0.277,0.0189942,0.0472218
0.278,0.0189249,0.0471923
0.279,0.0188557,0.0471634
0.28,0.0187866,0.0471351
0.281,0.0187176,0.0471074
0.282,0.0186487,0.0470802
0.283,0.0185799,0.0470536
0.284,0.0185111,0.0470274
0.285,0.0184425,0.0470018
0.286,0.0183739,0.0469767
0.287,0.0183053,0.0469521
0.288,0.0182369,0.0469279
0.289,0.0181685,0.0469041
0.29,0.0181001,0.0468808
0.291,0.0180318,0.0468579
0.292,0.0179636,0.0468353
0.293,0.0178955,0.0468132
0.294,0.0178274,0.0467914
0.295,0.0177593,0.04677
0.296,0.0176913,0.0467488
0.297,0.0176233,0.046728
0.298,0.0175554,0.0467075
0.299,0.0174875,0.0466873
0.3,0.0174197,0.0466673
0.301,0.0173518,0.0466476
0.302,0.0172841,0.0466281
0.303,0.0172163,0.0466088
0.304,0.0171486,0.0465898
0.305,0.0170809,0.0465709
0.306,0.0170133,0.0465521
0.307,0.0169456,0.0465336
0.308,0.016878,0.0465151
0.309,0.0168104,0.0464968
0.31,0.0167428,0.0464786
0.311,0.0166753,0.0464605
0.312,0.0166077,0.0464424
0.313,0.0165402,0.0464244
0.314,0.0164727,0.0464065
0.315,0.0164051,0.0463885
0.316,0.0163376,0.0463706
0.317,0.0162701,0.0463527
0.318,0.0162026,0.0463347
0.319,0.0161351,0.0463167
0.32,0.0160676,0.0462986
0.321,0.0160001,0.0462804
0.322,0.0159326,0.0462622
0.323,0.0158651,0.0462438
0.324,0.0157975,0.0462254
0.325,0.01573,0.0462067
0.326,0.0156624,0.046188
0.327,0.0155949,0.046169
0.328,0.0155273,0.0461498
0.329,0.0154597,0.0461305
0.33,0.0153921,0.0461109
0.331,0.0153245,0.046091
0.332,0.0152568,0.0460709
0.333,0.0151891,0.0460506
0.334,0.0151214,0.0460299
0.335,0.0150537,0.0460089
0.336,0.0149859,0.0459876
0.337,0.0149182,0.0459659
0.338,0.0148503,0.0459438
0.339,0.0147825,0.0459214
0.34,0.0147146,0.0458986
0.341,0.0146467,0.0458753
0.342,0.0145788,0.0458516
0.343,0.0145108,0.0458275
0.344,0.0144427,0.0458029
0.345,0.0143747,0.0457777
0.346,0.0143066,0.0457521
0.347,0.0142384,0.0457259
0.348,0.0141702,0.0456992
0.349,0.014102,0.0456719
0.35,0.0140337,0.0456441
0.351,0.0139654,0.0456156
0.352,0.013897,0.0455865
0.353,0.0138285,0.0455568
0.354,0.0137601,0.0455263
0.355,0.0136915,0.0454952
0.356,0.0136229,0.0454635
0.357,0.0135543,0.0454309
0.358,0.0134856,0.0453977
0.359,0.0134168,0.0453636
0.36,0.013348,0.0453288
0.361,0.0132791,0.0452932
0.362,0.0132101,0.0452568
0.363,0.0131411,0.0452195
0.364,0.013072,0.0451814
0.365,0.0130029,0.0451424
0.366,0.0129337,0.0451024
0.367,0.0128644,0.0450616
0.368,0.0127951,0.0450198
0.369,0.0127257,0.044977
0.37,0.0126562,0.0449332
0.371,0.0125866,0.0448885
0.372,0.012517,0.0448427
0.373,0.0124473,0.0447958
0.374,0.0123775,0.0447478
0.375,0.0123077,0.0446988
0.376,0.0122378,0.0446486
0.377,0.0121678,0.0445973
0.378,0.0120977,0.0445449
0.379,0.0120275,0.0444912
0.38,0.0119573,0.0444363
0.381,0.011887,0.0443802
0.382,0.0118166,0.0443228
0.383,0.0117461,0.0442642
0.384,0.0116755,0.0442042
0.385,0.0116049,0.0441429
0.386,0.0115341,0.0440803
0.387,0.0114633,0.0440163
0.388,0.0113924,0.0439508
0.389,0.0113214,0.043884
0.39,0.0112503,0.0438157
0.391,0.0111791,0.0437459
0.392,0.0111079,0.0436746
0.393,0.0110365,0.0436018
0.394,0.0109651,0.0435275
0.395,0.0108936,0.0434516
0.396,0.010822,0.043374
0.397,0.0107502,0.0432949
0.398,0.0106784,0.0432141
0.399,0.0106065,0.0431316
0.4,0.0105345,0.0430474
0.401,0.0104625,0.0429614
0.402,0.0103903,0.0428737
0.403,0.010318,0.0427843
0.404,0.0102456,0.042693
0.405,0.0101732,0.0425998
0.406,0.0101006,0.0425048
0.407,0.010028,0.0424079
0.408,0.00995521,0.0423091
0.409,0.00988236,0.0422084
0.41,0.00980942,0.0421056
0.411,0.00973638,0.0420009
0.412,0.00966324,0.0418941
0.413,0.00959,0.0417852
0.414,0.00951667,0.0416743
0.415,0.00944324,0.0415612
0.416,0.00936971,0.041446
0.417,0.00929608,0.0413286
0.418,0.00922236,0.041209
0.419,0.00914854,0.0410871
0.42,0.00907463,0.040963
0.421,0.00900061,0.0408366
0.422,0.0089265,0.0407079
0.423,0.00885229,0.0405768
0.424,0.00877799,0.0404433
0.425,0.00870359,0.0403074
0.426,0.0086291,0.040169
0.427,0.00855451,0.0400282
0.428,0.00847982,0.0398849
0.429,0.00840505,0.039739
0.43,0.00833017,0.0395905
0.431,0.00825521,0.0394395
0.432,0.00818015,0.0392858
0.433,0.008105,0.0391294
0.434,0.00802976,0.0389704
0.435,0.00795443,0.0388086
0.436,0.00787901,0.038644
0.437,0.0078035,0.0384767
0.438,0.0077279,0.0383065
0.439,0.00765222,0.0381335
0.44,0.00757645,0.0379576
0.441,0.00750059,0.0377788
0.442,0.00742465,0.037597
0.443,0.00734863,0.0374122
0.444,0.00727253,0.0372245
0.445,0.00719635,0.0370337
0.446,0.0071201,0.0368398
0.447,0.00704376,0.0366428
0.448,0.00696735,0.0364426
0.449,0.00689087,0.0362393
0.45,0.00681431,0.0360328
0.451,0.00673769,0.0358231
0.452,0.006661,0.03561
0.453,0.00658424,0.0353937
0.454,0.00650742,0.0351741
0.455,0.00643054,0.0349511
0.456,0.00635359,0.0347247
0.457,0.00627659,0.0344949
0.458,0.00619954,0.0342617
0.459,0.00612243,0.0340249
0.46,0.00604528,0.0337847
0.461,0.00596808,0.0335409
0.462,0.00589083,0.0332936
0.463,0.00581355,0.0330427
0.464,0.00573622,0.0327881
0.465,0.00565886,0.0325299
0.466,0.00558147,0.032268
0.467,0.00550406,0.0320024
0.468,0.00542661,0.0317331
0.469,0.00534915,0.0314601
0.47,0.00527167,0.0311833
0.471,0.00519418,0.0309026
0.472,0.00511668,0.0306182
0.473,0.00503918,0.0303299
0.474,0.00496168,0.0300377
0.475,0.00488418,0.0297417
0.476,0.00480669,0.0294417
0.477,0.00472922,0.0291378
0.478,0.00465176,0.02883
0.479,0.00457434,0.0285182
0.48,0.00449694,0.0282025
0.481,0.00441958,0.0278827
0.482,0.00434226,0.027559
0.483,0.00426499,0.0272313
0.484,0.00418778,0.0268995
0.485,0.00411063,0.0265638
0.486,0.00403355,0.026224
0.487,0.00395654,0.0258801
0.488,0.00387962,0.0255323
0.489,0.00380278,0.0251804
0.49,0.00372605,0.0248244
0.491,0.00364942,0.0244645
0.492,0.00357291,0.0241005
0.493,0.00349653,0.0237326
0.494,0.00342028,0.0233606
0.495,0.00334417,0.0229847
0.496,0.00326821,0.0226048
0.497,0.00319242,0.022221
0.498,0.0031168,0.0218333
0.499,0.00304137,0.0214417
0.5,0.00296613,0.0210463
0.501,0.00289111,0.0206471
0.502,0.0028163,0.0202441
0.503,0.00274173,0.0198374
0.504,0.00266741,0.0194271
0.505,0.00259335,0.0190132
0.506,0.00251956,0.0185957
0.507,0.00244607,0.0181748
0.508,0.00237288,0.0177505
0.509,0.00230002,0.0173229
0.51,0.00222749,0.016892
0.511,0.00215533,0.0164581
0.512,0.00208354,0.0160212
0.513,0.00201215,0.0155814
0.514,0.00194118,0.0151388
0.515,0.00187065,0.0146936
0.516,0.00180057,0.0142459
0.517,0.00173098,0.013796
0.518,0.0016619,0.0133438
0.519,0.00159336,0.0128897
0.52,0.00152538,0.0124338
0.521,0.00145798,0.0119764
0.522,0.00139121,0.0115177
0.523,0.00132509,0.0110578
0.524,0.00125965,0.0105972
0.525,0.00119493,0.010136
0.526,0.00113097,0.00967468
0.527,0.00106781,0.00921343
0.528,0.00100548,0.00875267
0.529,0.00094404,0.00829279
0.53,0.000883529,0.00783422
0.531,0.000823999,0.00737741
0.532,0.000765506,0.00692286
0.533,0.000708108,0.00647112
0.534,0.000651868,0.00602278
0.535,0.000596856,0.00557849
0.536,0.000543146,0.00513896
0.537,0.000490821,0.00470498
0.538,0.00043997,0.0042774
0.539,0.000390694,0.0038572
0.54,0.000343104,0.00344544
0.541,0.000297326,0.00304333
0.542,0.000253504,0.00265223
0.543,0.000211802,0.00227371
0.544,0.000172418,0.00190956
0.545,0.000135583,0.00156192
0.546,0.000101589,0.00123334
0.547,7.08078e-05,0.000926934
0.548,4.37473e-05,0.000646716
0.549,2.11689e-05,0.000398049
0.55,4.43625e-06,0.000188642
0.551,0,2.62209e-05


==> anc/Fig3a_N1520.csv <==
0.001,71.4601,129.656
0.002,35.7311,64.8296
0.003,23.8219,43.2214
0.004,17.8677,32.4177
0.005,14.2955,25.9359
0.006,11.9142,21.6151
0.007,10.2135,18.529
0.008,8.93815,16.2147
0.009,7.94638,14.4149
0.01,7.1531,12.9753
0.011,6.50419,11.7976
0.012,5.96355,10.8163
0.013,5.5062,9.98617
0.014,5.11428,9.27475
0.015,4.77472,8.65832
0.016,4.47769,8.11907
0.017,4.21569,7.64337
0.018,3.98288,7.22064
0.019,3.77465,6.84251
0.02,3.58732,6.50229
0.021,3.4179,6.19457
0.022,3.26395,5.91491
0.023,3.12344,5.65965
0.024,2.99471,5.42575
0.025,2.87633,5.21064
0.026,2.76712,5.01215
0.027,2.66604,4.82844
0.028,2.57224,4.65792
0.029,2.48496,4.49922
0.03,2.40355,4.35118
0.031,2.32743,4.21275
0.032,2.25612,4.08303
0.033,2.18918,3.96124
0.034,2.12621,3.84666
0.035,2.06689,3.7387
0.036,2.0109,3.63678
0.037,1.95798,3.54043
0.038,1.90789,3.4492
0.039,1.8604,3.3627
0.04,1.81532,3.28058
0.041,1.77248,3.20251
0.042,1.73171,3.12821
0.043,1.69287,3.05741
0.044,1.65583,2.98987
0.045,1.62047,2.92538
0.046,1.58669,2.86374
0.047,1.55437,2.80477
0.048,1.52343,2.74829
0.049,1.49378,2.69416
0.05,1.46535,2.64224
0.051,1.43806,2.59239
0.052,1.41186,2.5445
0.053,1.38667,2.49846
0.054,1.36244,2.45416
0.055,1.33912,2.4115
0.056,1.31666,2.37041
0.057,1.29501,2.3308
0.058,1.27414,2.29258
0.059,1.254,2.2557
0.06,1.23456,2.22008
0.061,1.21578,2.18567
0.062,1.19763,2.15239
0.063,1.18009,2.12021
0.064,1.16311,2.08907
0.065,1.14668,2.05891
0.066,1.13078,2.0297
0.067,1.11537,2.0014
0.068,1.10044,1.97396
0.069,1.08596,1.94734
0.07,1.07192,1.92152
0.071,1.0583,1.89645
0.072,1.04508,1.87211
0.073,1.03224,1.84846
0.074,1.01977,1.82549
0.075,1.00766,1.80315
0.076,0.995885,1.78143
0.077,0.984437,1.76031
0.078,0.973304,1.73975
0.079,0.962473,1.71974
0.08,0.951933,1.70026
0.081,0.941674,1.68128
0.082,0.931686,1.6628
0.083,0.921958,1.64479
0.084,0.912481,1.62723
0.085,0.903246,1.61011
0.086,0.894246,1.59342
0.087,0.885472,1.57713
0.088,0.876917,1.56124
0.089,0.868572,1.54574
0.09,0.860432,1.5306
0.091,0.85249,1.51582
0.092,0.844738,1.50138
0.093,0.837172,1.48728
0.094,0.829785,1.47351
0.095,0.822572,1.46005
0.096,0.815526,1.44689
0.097,0.808644,1.43403
0.098,0.801921,1.42145
0.099,0.79535,1.40915
0.1,0.788929,1.39712
0.101,0.782652,1.38535
0.102,0.776516,1.37384
0.103,0.770516,1.36257
0.104,0.764648,1.35154
0.105,0.75891,1.34075
0.106,0.753296,1.33017
0.107,0.747805,1.31982
0.108,0.742431,1.30969
0.109,0.737174,1.29976
0.11,0.732028,1.29003
0.111,0.726991,1.2805
0.112,0.722061,1.27116
0.113,0.717235,1.26201
0.114,0.712509,1.25304
0.115,0.707882,1.24425
0.116,0.703351,1.23563
0.117,0.698913,1.22718
0.118,0.694566,1.21889
0.119,0.690309,1.21077
0.12,0.686138,1.20279
0.121,0.682052,1.19498
0.122,0.678049,1.18731
0.123,0.674127,1.17978
0.124,0.670283,1.1724
0.125,0.666517,1.16516
0.126,0.662826,1.15805
0.127,0.659208,1.15107
0.128,0.655662,1.14422
0.129,0.652187,1.1375
0.13,0.648781,1.1309
0.131,0.645441,1.12443
0.132,0.642168,1.11807
0.133,0.638959,1.11182
0.134,0.635813,1.10569
0.135,0.632729,1.09967
0.136,0.629705,1.09376
0.137,0.626741,1.08795
0.138,0.623834,1.08225
0.139,0.620984,1.07664
0.14,0.61819,1.07114
0.141,0.61545,1.06574
0.142,0.612764,1.06043
0.143,0.61013,1.05521
0.144,0.607547,1.05008
0.145,0.605015,1.04505
0.146,0.602533,1.0401
0.147,0.600098,1.03524
0.148,0.597712,1.03046
0.149,0.595372,1.02577
0.15,0.593077,1.02116
0.151,0.590828,1.01663
0.152,0.588623,1.01217
0.153,0.586461,1.00779
0.154,0.584342,1.00349
0.155,0.582265,0.999265
0.156,0.580229,0.995111
0.157,0.578233,0.991028
0.158,0.576278,0.987015
0.159,0.574361,0.983071
0.16,0.572482,0.979195
0.161,0.570641,0.975385
0.162,0.568838,0.971641
0.163,0.567071,0.967961
0.164,0.565339,0.964345
0.165,0.563644,0.96079
0.166,0.561983,0.957297
0.167,0.560356,0.953864
0.168,0.558763,0.95049
0.169,0.557203,0.947174
0.17,0.555675,0.943916
0.171,0.55418,0.940714
0.172,0.552717,0.937567
0.173,0.551284,0.934475
0.174,0.549883,0.931436
0.175,0.548512,0.928451
0.176,0.54717,0.925517
0.177,0.545858,0.922635
0.178,0.544575,0.919803
0.179,0.543321,0.917021
0.18,0.542095,0.914288
0.181,0.540896,0.911603
0.182,0.539726,0.908966
0.183,0.538582,0.906375
0.184,0.537465,0.903831
0.185,0.536374,0.901333
0.186,0.535309,0.898879
0.187,0.53427,0.89647
0.188,0.533256,0.894104
0.189,0.532267,0.891781
0.19,0.531303,0.889501
0.191,0.530363,0.887263
0.192,0.529447,0.885066
0.193,0.528556,0.88291
0.194,0.527687,0.880794
0.195,0.526842,0.878718
0.196,0.52602,0.876681
0.197,0.52522,0.874682
0.198,0.524443,0.872722
0.199,0.523688,0.8708
0.2,0.522954,0.868915
0.201,0.522243,0.867066
0.202,0.521553,0.865254
0.203,0.520884,0.863478
0.204,0.520236,0.861738
0.205,0.519608,0.860032
0.206,0.519002,0.858361
0.207,0.518415,0.856725
0.208,0.517849,0.855122
0.209,0.517302,0.853552
0.21,0.516775,0.852016
0.211,0.516268,0.850512
0.212,0.515779,0.849041
0.213,0.51531,0.847601
0.214,0.51486,0.846193
0.215,0.514429,0.844817
0.216,0.514016,0.843471
0.217,0.513621,0.842156
0.218,0.513245,0.840871
0.219,0.512886,0.839616
0.22,0.512546,0.838391
0.221,0.512223,0.837195
0.222,0.511918,0.836028
0.223,0.51163,0.83489
0.224,0.511359,0.833781
0.225,0.511106,0.832699
0.226,0.510869,0.831646
0.227,0.51065,0.83062
0.228,0.510447,0.829621
0.229,0.51026,0.82865
0.23,0.51009,0.827705
0.231,0.509936,0.826788
0.232,0.509799,0.825896
0.233,0.509677,0.825031
0.234,0.509572,0.824191
0.235,0.509482,0.823377
0.236,0.509408,0.822589
0.237,0.50935,0.821826
0.238,0.509307,0.821088
0.239,0.509279,0.820374
0.24,0.509267,0.819685
0.241,0.509269,0.819021
0.242,0.509287,0.818381
0.243,0.50932,0.817765
0.244,0.509368,0.817172
0.245,0.50943,0.816603
0.246,0.509507,0.816058
0.247,0.509599,0.815536
0.248,0.509705,0.815037
0.249,0.509825,0.814561
0.25,0.50996,0.814107
0.251,0.510109,0.813676
0.252,0.510273,0.813268
0.253,0.51045,0.812882
0.254,0.510641,0.812517
0.255,0.510846,0.812175
0.256,0.511065,0.811855
0.257,0.511298,0.811556
0.258,0.511545,0.811278
0.259,0.511805,0.811022
0.26,0.512079,0.810787
0.261,0.512366,0.810573
0.262,0.512666,0.81038
0.263,0.51298,0.810208
0.264,0.513308,0.810057
0.265,0.513648,0.809926
0.266,0.514002,0.809815
0.267,0.514369,0.809725
0.268,0.514749,0.809655
0.269,0.515141,0.809605
0.27,0.515547,0.809574
0.271,0.515966,0.809564
0.272,0.516397,0.809573
0.273,0.516842,0.809602
0.274,0.517299,0.809651
0.275,0.517768,0.809718
0.276,0.518251,0.809805
0.277,0.518746,0.809911
0.278,0.519253,0.810037
0.279,0.519773,0.810181
0.28,0.520305,0.810344
0.281,0.52085,0.810526
0.282,0.521407,0.810727
0.283,0.521977,0.810946
0.284,0.522559,0.811184
0.285,0.523153,0.81144
0.286,0.523759,0.811714
0.287,0.524377,0.812007
0.288,0.525008,0.812318
0.289,0.52565,0.812647
0.29,0.526305,0.812994
0.291,0.526972,0.813359
0.292,0.52765,0.813742
0.293,0.528341,0.814142
0.294,0.529043,0.814561
0.295,0.529757,0.814997
0.296,0.530484,0.81545
0.297,0.531222,0.815921
0.298,0.531971,0.81641
0.299,0.532733,0.816915
0.3,0.533506,0.817439
0.301,0.534291,0.817979
0.302,0.535087,0.818536
0.303,0.535895,0.819111
0.304,0.536715,0.819702
0.305,0.537546,0.820311
0.306,0.538389,0.820936
0.307,0.539243,0.821578
0.308,0.540109,0.822237
0.309,0.540986,0.822913
0.31,0.541875,0.823606
0.311,0.542775,0.824315
0.312,0.543686,0.82504
0.313,0.544609,0.825782
0.314,0.545543,0.826541
0.315,0.546488,0.827315
0.316,0.547445,0.828107
0.317,0.548413,0.828914
0.318,0.549392,0.829738
0.319,0.550382,0.830577
0.32,0.551383,0.831433
0.321,0.552396,0.832305
0.322,0.553419,0.833193
0.323,0.554454,0.834097
0.324,0.5555,0.835017
0.325,0.556556,0.835953
0.326,0.557624,0.836904
0.327,0.558703,0.837871
0.328,0.559792,0.838854
0.329,0.560893,0.839853
0.33,0.562004,0.840867
0.331,0.563127,0.841897
0.332,0.56426,0.842942
0.333,0.565404,0.844003
0.334,0.566559,0.845079
0.335,0.567724,0.84617
0.336,0.5689,0.847277
0.337,0.570087,0.848399
0.338,0.571285,0.849536
0.339,0.572493,0.850688
0.34,0.573712,0.851855
0.341,0.574942,0.853038
0.342,0.576182,0.854235
0.343,0.577432,0.855447
0.344,0.578693,0.856674
0.345,0.579965,0.857916
0.346,0.581247,0.859173
0.347,0.582539,0.860444
0.348,0.583842,0.861731
0.349,0.585155,0.863031
0.35,0.586478,0.864346
0.351,0.587811,0.865676
0.352,0.589155,0.86702
0.353,0.590509,0.868379
0.354,0.591873,0.869752
0.355,0.593247,0.871139
0.356,0.594631,0.87254
0.357,0.596025,0.873955
0.358,0.597429,0.875384
0.359,0.598843,0.876828
0.36,0.600266,0.878285
0.361,0.6017,0.879756
0.362,0.603143,0.881241
0.363,0.604596,0.882739
0.364,0.606059,0.884251
0.365,0.607531,0.885777
0.366,0.609013,0.887316
0.367,0.610504,0.888868
0.368,0.612005,0.890434
0.369,0.613515,0.892013
0.37,0.615034,0.893605
0.371,0.616562,0.89521
0.372,0.6181,0.896828
0.373,0.619647,0.898459
0.374,0.621203,0.900102
0.375,0.622767,0.901758
0.376,0.624341,0.903427
0.377,0.625923,0.905108
0.378,0.627514,0.906802
0.379,0.629114,0.908507
0.38,0.630722,0.910225
0.381,0.632339,0.911955
0.382,0.633964,0.913697
0.383,0.635597,0.91545
0.384,0.637239,0.917215
0.385,0.638888,0.918991
0.386,0.640546,0.920779
0.387,0.642211,0.922578
0.388,0.643884,0.924388
0.389,0.645565,0.926209
0.39,0.647253,0.928041
0.391,0.648949,0.929883
0.392,0.650652,0.931736
0.393,0.652362,0.933599
0.394,0.654079,0.935472
0.395,0.655803,0.937355
0.396,0.657534,0.939248
0.397,0.659271,0.94115
0.398,0.661015,0.943062
0.399,0.662765,0.944983
0.4,0.664521,0.946913
0.401,0.666283,0.948851
0.402,0.668051,0.950798
0.403,0.669825,0.952754
0.404,0.671604,0.954717
0.405,0.673388,0.956689
0.406,0.675178,0.958667
0.407,0.676972,0.960654
0.408,0.678771,0.962647
0.409,0.680574,0.964647
0.41,0.682382,0.966653
0.411,0.684194,0.968666
0.412,0.686009,0.970685
0.413,0.687828,0.972709
0.414,0.68965,0.974739
0.415,0.691476,0.976773
0.416,0.693304,0.978812
0.417,0.695135,0.980856
0.418,0.696968,0.982903
0.419,0.698803,0.984954
0.42,0.700639,0.987008
0.421,0.702477,0.989065
0.422,0.704316,0.991125
0.423,0.706156,0.993186
0.424,0.707996,0.995249
0.425,0.709837,0.997313
0.426,0.711677,0.999377
0.427,0.713516,1.00144
0.428,0.715354,1.00351
0.429,0.717191,1.00557
0.43,0.719026,1.00763
0.431,0.720859,1.00969
0.432,0.722689,1.01175
0.433,0.724517,1.0138
0.434,0.72634,1.01586
0.435,0.72816,1.0179
0.436,0.729975,1.01994
0.437,0.731785,1.02198
0.438,0.733589,1.02401
0.439,0.735387,1.02603
0.44,0.737179,1.02805
0.441,0.738964,1.03006
0.442,0.740741,1.03206
0.443,0.742509,1.03404
0.444,0.744269,1.03602
0.445,0.746019,1.03799
0.446,0.747758,1.03994
0.447,0.749487,1.04188
0.448,0.751203,1.04381
0.449,0.752908,1.04572
0.45,0.754599,1.04761
0.451,0.756276,1.04949
0.452,0.757939,1.05135
0.453,0.759586,1.05318
0.454,0.761216,1.055
0.455,0.762829,1.0568
0.456,0.764424,1.05857
0.457,0.765999,1.06032
0.458,0.767554,1.06205
0.459,0.769088,1.06374
0.46,0.770599,1.06541
0.461,0.772087,1.06705
0.462,0.773551,1.06866
0.463,0.774989,1.07023
0.464,0.7764,1.07177
0.465,0.777782,1.07327
0.466,0.779135,1.07474
0.467,0.780457,1.07617
0.468,0.781747,1.07755
0.469,0.783004,1.07889
0.47,0.784225,1.08019
0.471,0.785409,1.08144
0.472,0.786555,1.08264
0.473,0.787661,1.08378
0.474,0.788726,1.08488
0.475,0.789746,1.08591
0.476,0.790722,1.08689
0.477,0.79165,1.08781
0.478,0.792528,1.08866
0.479,0.793356,1.08944
0.48,0.794129,1.09016
0.481,0.794847,1.0908
0.482,0.795507,1.09137
0.483,0.796106,1.09185
0.484,0.796642,1.09226
0.485,0.797112,1.09258
0.486,0.797514,1.0928
0.487,0.797844,1.09294
0.488,0.7981,1.09297
0.489,0.798279,1.09291
0.49,0.798377,1.09274
0.491,0.798392,1.09246
0.492,0.798318,1.09206
0.493,0.798154,1.09154
0.494,0.797895,1.0909
0.495,0.797536,1.09013
0.496,0.797075,1.08922
0.497,0.796506,1.08817
0.498,0.795826,1.08697
0.499,0.795028,1.08561
0.5,0.794109,1.0841
0.501,0.793063,1.08241
0.502,0.791884,1.08055
0.503,0.790567,1.07851
0.504,0.789105,1.07627
0.505,0.787493,1.07384
0.506,0.785723,1.07119
0.507,0.783788,1.06833
0.508,0.781681,1.06523
0.509,0.779395,1.0619
0.51,0.77692,1.05832
0.511,0.774248,1.05447
0.512,0.77137,1.05034
0.513,0.768275,1.04593
0.514,0.764953,1.04122
0.515,0.761394,1.03618
0.516,0.757584,1.03082
0.517,0.753512,1.0251
0.518,0.749164,1.01901
0.519,0.744525,1.01253
0.52,0.73958,1.00564
0.521,0.734312,0.998321
0.522,0.728704,0.990543
0.523,0.722735,0.982281
0.524,0.716385,0.973508
0.525,0.709631,0.964192
0.526,0.702448,0.9543
0.527,0.69481,0.943795
0.528,0.686686,0.932637
0.529,0.678045,0.920782
0.53,0.668849,0.908182
0.531,0.65906,0.894782
0.532,0.648632,0.880522
0.533,0.637516,0.865334
0.534,0.625656,0.849143
0.535,0.612987,0.831861
0.536,0.599437,0.813389
0.537,0.58492,0.793614
0.538,0.569338,0.772399
0.539,0.552574,0.749589
0.54,0.534489,0.724992
0.541,0.514912,0.69838
0.542,0.493633,0.669466
0.543,0.470385,0.637888
0.544,0.44482,0.603175
0.545,0.416466,0.564689
0.546,0.384659,0.521528
0.547,0.348398,0.472336
0.548,0.306037,0.414881
0.549,0.254465,0.344949
0.55,0.186062,0.25221
0.551,0.0566789,0.0768256


==> anc/Fig3a_N1535.csv <==
0.001,0.375538,15.7023
0.002,0.187815,7.85128
0.003,0.125261,5.23433
0.004,0.0939987,3.92589
0.005,0.0752538,3.14086
0.006,0.0627673,2.61753
0.007,0.0538571,2.24375
0.008,0.0471821,1.96344
0.009,0.0419972,1.74543
0.01,0.0378553,1.57104
0.011,0.0344721,1.42838
0.012,0.0316579,1.3095
0.013,0.0292813,1.20893
0.014,0.0272486,1.12274
0.015,0.025491,1.04805
0.016,0.0239569,0.982702
0.017,0.0226069,0.925055
0.018,0.0214103,0.873823
0.019,0.020343,0.827992
0.02,0.0193854,0.786753
0.021,0.0185219,0.749448
0.022,0.0177398,0.715543
0.023,0.0170283,0.684593
0.024,0.0163788,0.656229
0.025,0.0157836,0.630141
0.026,0.0152366,0.606066
0.027,0.0147325,0.583781
0.028,0.0142665,0.563093
0.029,0.0138349,0.543838
0.03,0.0134341,0.525871
0.031,0.0130612,0.50907
0.032,0.0127135,0.493323
0.033,0.0123888,0.478536
0.034,0.012085,0.464624
0.035,0.0118004,0.451511
0.036,0.0115334,0.439132
0.037,0.0112825,0.427426
0.038,0.0110465,0.416341
0.039,0.0108242,0.405828
0.04,0.0106146,0.395845
0.041,0.0104168,0.386354
0.042,0.0102299,0.377318
0.043,0.0100532,0.368706
0.044,0.009886,0.36049
0.045,0.00972765,0.352643
0.046,0.00957758,0.34514
0.047,0.00943528,0.33796
0.048,0.00930025,0.331083
0.049,0.00917205,0.32449
0.05,0.00905029,0.318164
0.051,0.00893458,0.31209
0.052,0.00882458,0.306252
0.053,0.00871996,0.300638
0.054,0.00862044,0.295235
0.055,0.00852574,0.290032
0.056,0.0084356,0.285017
0.057,0.00834979,0.280181
0.058,0.00826809,0.275516
0.059,0.00819028,0.271011
0.06,0.00811619,0.266659
0.061,0.00804562,0.262452
0.062,0.00797842,0.258385
0.063,0.00791443,0.254448
0.064,0.00785349,0.250638
0.065,0.00779548,0.246948
0.066,0.00774026,0.243372
0.067,0.00768771,0.239905
0.068,0.00763772,0.236543
0.069,0.00759017,0.233281
0.07,0.00754498,0.230114
0.071,0.00750203,0.227039
0.072,0.00746125,0.224052
0.073,0.00742254,0.221149
0.074,0.00738583,0.218327
0.075,0.00735104,0.215583
0.076,0.00731809,0.212913
0.077,0.00728693,0.210315
0.078,0.00725748,0.207786
0.079,0.00722968,0.205323
0.08,0.00720347,0.202923
0.081,0.0071788,0.200585
0.082,0.00715562,0.198307
0.083,0.00713387,0.196085
0.084,0.00711351,0.193919
0.085,0.0070945,0.191805
0.086,0.00707678,0.189743
0.087,0.00706032,0.18773
0.088,0.00704508,0.185765
0.089,0.00703102,0.183846
0.09,0.0070181,0.181972
0.091,0.0070063,0.180141
0.092,0.00699558,0.178352
0.093,0.0069859,0.176603
0.094,0.00697724,0.174893
0.095,0.00696957,0.173221
0.096,0.00696286,0.171586
0.097,0.00695709,0.169987
0.098,0.00695223,0.168422
0.099,0.00694825,0.166891
0.1,0.00694514,0.165392
0.101,0.00694287,0.163924
0.102,0.00694142,0.162488
0.103,0.00694078,0.16108
0.104,0.00694091,0.159702
0.105,0.00694181,0.158352
0.106,0.00694345,0.157029
0.107,0.00694582,0.155732
0.108,0.0069489,0.154462
0.109,0.00695267,0.153216
0.11,0.00695713,0.151995
0.111,0.00696225,0.150797
0.112,0.00696802,0.149622
0.113,0.00697443,0.14847
0.114,0.00698146,0.14734
0.115,0.0069891,0.146231
0.116,0.00699735,0.145143
0.117,0.00700618,0.144075
0.118,0.0070156,0.143027
0.119,0.00702557,0.141998
0.12,0.00703611,0.140988
0.121,0.00704719,0.139996
0.122,0.00705881,0.139022
0.123,0.00707095,0.138066
0.124,0.00708361,0.137126
0.125,0.00709679,0.136204
0.126,0.00711046,0.135297
0.127,0.00712463,0.134406
0.128,0.00713928,0.133531
0.129,0.00715441,0.13267
0.13,0.00717001,0.131825
0.131,0.00718608,0.130994
0.132,0.00720261,0.130177
0.133,0.00721958,0.129374
0.134,0.007237,0.128584
0.135,0.00725486,0.127808
0.136,0.00727315,0.127044
0.137,0.00729187,0.126293
0.138,0.00731102,0.125555
0.139,0.00733058,0.124828
0.14,0.00735055,0.124114
0.141,0.00737093,0.123411
0.142,0.00739171,0.122719
0.143,0.00741289,0.122038
0.144,0.00743446,0.121369
0.145,0.00745643,0.12071
0.146,0.00747878,0.120061
0.147,0.00750151,0.119423
0.148,0.00752462,0.118795
0.149,0.0075481,0.118177
0.15,0.00757196,0.117568
0.151,0.00759618,0.116969
0.152,0.00762077,0.116379
0.153,0.00764572,0.115798
0.154,0.00767102,0.115226
0.155,0.00769669,0.114663
0.156,0.0077227,0.114109
0.157,0.00774907,0.113563
0.158,0.00777578,0.113025
0.159,0.00780284,0.112495
0.16,0.00783024,0.111974
0.161,0.00785798,0.11146
0.162,0.00788607,0.110954
0.163,0.00791448,0.110455
0.164,0.00794323,0.109964
0.165,0.00797232,0.10948
0.166,0.00800173,0.109004
0.167,0.00803148,0.108534
0.168,0.00806155,0.108072
0.169,0.00809195,0.107616
0.17,0.00812267,0.107167
0.171,0.00815371,0.106724
0.172,0.00818507,0.106288
0.173,0.00821676,0.105858
0.174,0.00824876,0.105435
0.175,0.00828108,0.105018
0.176,0.00831372,0.104606
0.177,0.00834667,0.104201
0.178,0.00837994,0.103802
0.179,0.00841352,0.103408
0.18,0.00844741,0.10302
0.181,0.00848161,0.102638
0.182,0.00851613,0.102261
0.183,0.00855095,0.10189
0.184,0.00858608,0.101523
0.185,0.00862152,0.101163
0.186,0.00865727,0.100807
0.187,0.00869333,0.100456
0.188,0.00872969,0.100111
0.189,0.00876637,0.09977
0.19,0.00880334,0.0994342
0.191,0.00884062,0.0991032
0.192,0.00887821,0.098777
0.193,0.0089161,0.0984554
0.194,0.0089543,0.0981383
0.195,0.0089928,0.0978259
0.196,0.00903161,0.0975178
0.197,0.00907072,0.0972142
0.198,0.00911013,0.0969149
0.199,0.00914985,0.0966198
0.2,0.00918987,0.096329
0.201,0.00923019,0.0960423
0.202,0.00927082,0.0957598
0.203,0.00931176,0.0954813
0.204,0.00935299,0.0952067
0.205,0.00939453,0.0949361
0.206,0.00943638,0.0946694
0.207,0.00947853,0.0944065
0.208,0.00952098,0.0941474
0.209,0.00956374,0.093892
0.21,0.00960681,0.0936403
0.211,0.00965018,0.0933922
0.212,0.00969385,0.0931477
0.213,0.00973784,0.0929068
0.214,0.00978213,0.0926693
0.215,0.00982672,0.0924354
0.216,0.00987162,0.0922048
0.217,0.00991683,0.0919776
0.218,0.00996235,0.0917537
0.219,0.0100082,0.0915331
0.22,0.0100543,0.0913157
0.221,0.0101008,0.0911015
0.222,0.0101475,0.0908905
0.223,0.0101946,0.0906827
0.224,0.010242,0.0904779
0.225,0.0102897,0.0902762
0.226,0.0103377,0.0900775
0.227,0.010386,0.0898818
0.228,0.0104346,0.089689
0.229,0.0104836,0.0894992
0.23,0.0105328,0.0893122
0.231,0.0105824,0.0891281
0.232,0.0106323,0.0889468
0.233,0.0106825,0.0887683
0.234,0.010733,0.0885925
0.235,0.0107839,0.0884195
0.236,0.0108351,0.0882491
0.237,0.0108865,0.0880815
0.238,0.0109384,0.0879164
0.239,0.0109905,0.087754
0.24,0.0110429,0.0875941
0.241,0.0110957,0.0874369
0.242,0.0111488,0.0872821
0.243,0.0112023,0.0871298
0.244,0.011256,0.08698
0.245,0.0113101,0.0868327
0.246,0.0113646,0.0866878
0.247,0.0114193,0.0865452
0.248,0.0114744,0.0864051
0.249,0.0115298,0.0862673
0.25,0.0115855,0.0861318
0.251,0.0116416,0.0859986
0.252,0.011698,0.0858677
0.253,0.0117548,0.0857391
0.254,0.0118119,0.0856127
0.255,0.0118693,0.0854885
0.256,0.0119271,0.0853665
0.257,0.0119852,0.0852467
0.258,0.0120436,0.0851291
0.259,0.0121024,0.0850135
0.26,0.0121616,0.0849001
0.261,0.0122211,0.0847888
0.262,0.0122809,0.0846795
0.263,0.0123411,0.0845723
0.264,0.0124016,0.0844672
0.265,0.0124625,0.084364
0.266,0.0125237,0.0842629
0.267,0.0125853,0.0841637
0.268,0.0126472,0.0840665
0.269,0.0127095,0.0839712
0.27,0.0127721,0.0838779
0.271,0.0128351,0.0837865
0.272,0.0128985,0.0836969
0.273,0.0129622,0.0836093
0.274,0.0130263,0.0835235
0.275,0.0130907,0.0834395
0.276,0.0131555,0.0833574
0.277,0.0132207,0.0832771
0.278,0.0132862,0.0831986
0.279,0.0133521,0.0831219
0.28,0.0134184,0.083047
0.281,0.013485,0.0829738
0.282,0.0135521,0.0829024
0.283,0.0136194,0.0828327
0.284,0.0136872,0.0827647
0.285,0.0137554,0.0826984
0.286,0.0138239,0.0826339
0.287,0.0138928,0.082571
0.288,0.013962,0.0825097
0.289,0.0140317,0.0824501
0.29,0.0141017,0.0823922
0.291,0.0141722,0.0823358
0.292,0.014243,0.0822811
0.293,0.0143142,0.082228
0.294,0.0143857,0.0821764
0.295,0.0144577,0.0821265
0.296,0.0145301,0.082078
0.297,0.0146028,0.0820312
0.298,0.014676,0.0819859
0.299,0.0147495,0.0819421
0.3,0.0148234,0.0818998
0.301,0.0148977,0.081859
0.302,0.0149725,0.0818198
0.303,0.0150476,0.081782
0.304,0.0151231,0.0817456
0.305,0.015199,0.0817108
0.306,0.0152753,0.0816773
0.307,0.0153521,0.0816454
0.308,0.0154292,0.0816148
0.309,0.0155067,0.0815857
0.31,0.0155847,0.0815579
0.311,0.015663,0.0815316
0.312,0.0157418,0.0815067
0.313,0.015821,0.0814831
0.314,0.0159006,0.0814609
0.315,0.0159806,0.0814401
0.316,0.016061,0.0814206
0.317,0.0161418,0.0814024
0.318,0.016223,0.0813856
0.319,0.0163047,0.08137
0.32,0.0163868,0.0813558
0.321,0.0164693,0.0813429
0.322,0.0165522,0.0813313
0.323,0.0166355,0.081321
0.324,0.0167193,0.0813119
0.325,0.0168035,0.0813041
0.326,0.0168881,0.0812975
0.327,0.0169731,0.0812922
0.328,0.0170586,0.0812881
0.329,0.0171444,0.0812853
0.33,0.0172308,0.0812836
0.331,0.0173175,0.0812832
0.332,0.0174047,0.081284
0.333,0.0174923,0.0812859
0.334,0.0175803,0.081289
0.335,0.0176688,0.0812933
0.336,0.0177576,0.0812988
0.337,0.017847,0.0813054
0.338,0.0179367,0.0813131
0.339,0.0180269,0.081322
0.34,0.0181176,0.081332
0.341,0.0182086,0.0813432
0.342,0.0183001,0.0813554
0.343,0.018392,0.0813687
0.344,0.0184844,0.0813832
0.345,0.0185772,0.0813987
0.346,0.0186705,0.0814152
0.347,0.0187641,0.0814329
0.348,0.0188583,0.0814515
0.349,0.0189528,0.0814713
0.35,0.0190478,0.081492
0.351,0.0191432,0.0815138
0.352,0.0192391,0.0815366
0.353,0.0193354,0.0815604
0.354,0.0194321,0.0815852
0.355,0.0195293,0.081611
0.356,0.0196269,0.0816378
0.357,0.019725,0.0816655
0.358,0.0198234,0.0816942
0.359,0.0199224,0.0817238
0.36,0.0200217,0.0817544
0.361,0.0201215,0.0817859
0.362,0.0202217,0.0818183
0.363,0.0203224,0.0818516
0.364,0.0204235,0.0818858
0.365,0.020525,0.0819209
0.366,0.0206269,0.0819569
0.367,0.0207293,0.0819937
0.368,0.0208321,0.0820314
0.369,0.0209353,0.0820699
0.37,0.021039,0.0821093
0.371,0.0211431,0.0821495
0.372,0.0212476,0.0821905
0.373,0.0213525,0.0822323
0.374,0.0214578,0.0822748
0.375,0.0215636,0.0823182
0.376,0.0216697,0.0823623
0.377,0.0217763,0.0824071
0.378,0.0218833,0.0824527
0.379,0.0219907,0.082499
0.38,0.0220985,0.082546
0.381,0.0222067,0.0825937
0.382,0.0223153,0.0826421
0.383,0.0224243,0.0826912
0.384,0.0225337,0.0827409
0.385,0.0226435,0.0827912
0.386,0.0227537,0.0828422
0.387,0.0228643,0.0828938
0.388,0.0229752,0.082946
0.389,0.0230865,0.0829987
0.39,0.0231982,0.0830521
0.391,0.0233102,0.0831059
0.392,0.0234227,0.0831603
0.393,0.0235354,0.0832153
0.394,0.0236486,0.0832707
0.395,0.0237621,0.0833266
0.396,0.0238759,0.0833829
0.397,0.02399,0.0834397
0.398,0.0241045,0.083497
0.399,0.0242194,0.0835546
0.4,0.0243345,0.0836126
0.401,0.02445,0.083671
0.402,0.0245657,0.0837297
0.403,0.0246818,0.0837888
0.404,0.0247982,0.0838481
0.405,0.0249148,0.0839078
0.406,0.0250317,0.0839677
0.407,0.0251489,0.0840278
0.408,0.0252664,0.0840882
0.409,0.0253841,0.0841487
0.41,0.0255021,0.0842094
0.411,0.0256203,0.0842702
0.412,0.0257387,0.0843312
0.413,0.0258574,0.0843922
0.414,0.0259762,0.0844533
0.415,0.0260953,0.0845145
0.416,0.0262145,0.0845756
0.417,0.0263339,0.0846367
0.418,0.0264535,0.0846977
0.419,0.0265732,0.0847587
0.42,0.0266931,0.0848195
0.421,0.026813,0.0848802
0.422,0.0269331,0.0849407
0.423,0.0270533,0.085001
0.424,0.0271736,0.085061
0.425,0.0272939,0.0851207
0.426,0.0274143,0.0851801
0.427,0.0275348,0.0852392
0.428,0.0276552,0.0852978
0.429,0.0277757,0.0853559
0.43,0.0278961,0.0854136
0.431,0.0280165,0.0854708
0.432,0.0281369,0.0855273
0.433,0.0282572,0.0855833
0.434,0.0283773,0.0856386
0.435,0.0284974,0.0856931
0.436,0.0286174,0.0857469
0.437,0.0287371,0.0857999
0.438,0.0288568,0.085852
0.439,0.0289762,0.0859032
0.44,0.0290953,0.0859534
0.441,0.0292143,0.0860026
0.442,0.0293329,0.0860507
0.443,0.0294512,0.0860976
0.444,0.0295692,0.0861433
0.445,0.0296869,0.0861878
0.446,0.0298041,0.0862309
0.447,0.0299209,0.0862725
0.448,0.0300372,0.0863127
0.449,0.0301531,0.0863514
0.45,0.0302684,0.0863884
0.451,0.0303832,0.0864237
0.452,0.0304974,0.0864572
0.453,0.0306109,0.0864888
0.454,0.0307237,0.0865185
0.455,0.0308359,0.0865461
0.456,0.0309472,0.0865716
0.457,0.0310578,0.0865949
0.458,0.0311675,0.0866159
0.459,0.0312763,0.0866345
0.46,0.0313842,0.0866505
0.461,0.0314911,0.0866639
0.462,0.0315969,0.0866746
0.463,0.0317016,0.0866824
0.464,0.0318052,0.0866873
0.465,0.0319076,0.086689
0.466,0.0320086,0.0866876
0.467,0.0321084,0.0866829
0.468,0.0322067,0.0866746
0.469,0.0323036,0.0866628
0.47,0.0323989,0.0866472
0.471,0.0324926,0.0866277
0.472,0.0325846,0.0866042
0.473,0.0326749,0.0865764
0.474,0.0327633,0.0865443
0.475,0.0328498,0.0865076
0.476,0.0329343,0.0864662
0.477,0.0330167,0.0864199
0.478,0.0330969,0.0863686
0.479,0.0331748,0.0863119
0.48,0.0332504,0.0862497
0.481,0.0333234,0.0861818
0.482,0.0333938,0.086108
0.483,0.0334615,0.0860281
0.484,0.0335264,0.0859418
0.485,0.0335883,0.0858488
0.486,0.0336472,0.0857489
0.487,0.0337028,0.0856418
0.488,0.0337551,0.0855274
0.489,0.0338039,0.0854051
0.49,0.0338491,0.0852749
0.491,0.0338904,0.0851363
0.492,0.0339278,0.084989
0.493,0.0339611,0.0848327
0.494,0.0339901,0.084667
0.495,0.0340146,0.0844916
0.496,0.0340344,0.084306
0.497,0.0340493,0.0841098
0.498,0.0340591,0.0839027
0.499,0.0340636,0.0836842
0.5,0.0340626,0.0834537
0.501,0.0340558,0.0832109
0.502,0.0340429,0.0829552
0.503,0.0340237,0.082686
0.504,0.0339979,0.0824028
0.505,0.0339653,0.082105
0.506,0.0339254,0.0817919
0.507,0.033878,0.081463
0.508,0.0338228,0.0811174
0.509,0.0337593,0.0807545
0.51,0.0336872,0.0803735
0.511,0.0336061,0.0799735
0.512,0.0335155,0.0795537
0.513,0.033415,0.0791131
0.514,0.0333042,0.0786508
0.515,0.0331824,0.0781657
0.516,0.0330491,0.0776567
0.517,0.0329039,0.0771226
0.518,0.0327459,0.0765622
0.519,0.0325747,0.075974
0.52,0.0323894,0.0753566
0.521,0.0321893,0.0747085
0.522,0.0319736,0.0740279
0.523,0.0317413,0.0733131
0.524,0.0314916,0.072562
0.525,0.0312234,0.0717725
0.526,0.0309355,0.0709423
0.527,0.0306267,0.0700688
0.528,0.0302957,0.0691491
0.529,0.0299409,0.0681804
0.53,0.0295608,0.067159
0.531,0.0291534,0.0660813
0.532,0.0287169,0.064943
0.533,0.0282488,0.0637393
0.534,0.0277467,0.062465
0.535,0.0272076,0.061114
0.536,0.0266282,0.0596791
0.537,0.0260047,0.0581525
0.538,0.0253325,0.0565246
0.539,0.0246064,0.0547843
0.54,0.02382,0.0529181
0.541,0.0229656,0.0509099
0.542,0.0220337,0.0487393
0.543,0.0210122,0.0463806
0.544,0.0198854,0.0438004
0.545,0.0186319,0.0409531
0.546,0.0172218,0.0377746
0.547,0.0156098,0.0341679
0.548,0.0137219,0.0299735
0.549,0.0114178,0.0248895
0.55,0.00835455,0.0181749
0.551,0.00254679,0.00552925


==> anc/Fig3a_all.csv <==
0.001,358.088,450.96
0.002,179.048,225.485
0.003,119.37,150.329
0.004,89.5326,112.752
0.005,71.6311,90.2075
0.006,59.6977,75.1788
0.007,51.1746,64.445
0.008,44.783,56.3954
0.009,39.8124,50.1353
0.01,35.8365,45.1279
0.011,32.584,41.0315
0.012,29.874,37.6184
0.013,27.5814,34.7309
0.014,25.6166,32.2563
0.015,23.9143,30.1121
0.016,22.4251,28.2363
0.017,21.1114,26.5816
0.018,19.9439,25.1112
0.019,18.8997,23.7958
0.02,17.9602,22.6123
0.021,17.1104,21.5418
0.022,16.3381,20.569
0.023,15.6333,19.681
0.024,14.9874,18.8673
0.025,14.3934,18.1189
0.026,13.8453,17.4284
0.027,13.338,16.7892
0.028,12.8672,16.196
0.029,12.429,15.6438
0.03,12.0202,15.1287
0.031,11.638,14.6471
0.032,11.2798,14.1957
0.033,10.9436,13.772
0.034,10.6272,13.3733
0.035,10.3292,12.9976
0.036,10.0478,12.6429
0.037,9.7818,12.3077
0.038,9.52995,11.9902
0.039,9.29117,11.6892
0.04,9.06447,11.4034
0.041,8.84896,11.1317
0.042,8.64386,10.8731
0.043,8.44844,10.6266
0.044,8.26202,10.3916
0.045,8.08403,10.1671
0.046,7.91389,9.95253
0.047,7.75113,9.74724
0.048,7.59526,9.55064
0.049,7.44588,9.36221
0.05,7.30259,9.18145
0.051,7.16504,9.00791
0.052,7.03289,8.84117
0.053,6.90584,8.68086
0.054,6.7836,8.52661
0.055,6.66592,8.37809
0.056,6.55255,8.235
0.057,6.44326,8.09705
0.058,6.33784,7.96397
0.059,6.2361,7.83553
0.06,6.13785,7.71148
0.061,6.04292,7.59161
0.062,5.95115,7.47572
0.063,5.86239,7.36362
0.064,5.7765,7.25514
0.065,5.69334,7.15009
0.066,5.6128,7.04834
0.067,5.53476,6.94973
0.068,5.4591,6.85413
0.069,5.38572,6.7614
0.07,5.31453,6.67142
0.071,5.24543,6.58407
0.072,5.17833,6.49925
0.073,5.11316,6.41685
0.074,5.04984,6.33678
0.075,4.98829,6.25894
0.076,4.92844,6.18324
0.077,4.87023,6.1096
0.078,4.81359,6.03794
0.079,4.75847,5.96819
0.08,4.7048,5.90028
0.081,4.65254,5.83413
0.082,4.60164,5.76968
0.083,4.55203,5.70688
0.084,4.50369,5.64566
0.085,4.45656,5.58597
0.086,4.4106,5.52775
0.087,4.36577,5.47096
0.088,4.32204,5.41555
0.089,4.27936,5.36146
0.09,4.23771,5.30866
0.091,4.19704,5.25711
0.092,4.15733,5.20675
0.093,4.11855,5.15757
0.094,4.08066,5.10951
0.095,4.04364,5.06254
0.096,4.00746,5.01663
0.097,3.9721,4.97175
0.098,3.93753,4.92787
0.099,3.90373,4.88495
0.1,3.87067,4.84297
0.101,3.83834,4.80189
0.102,3.80671,4.7617
0.103,3.77576,4.72237
0.104,3.74547,4.68387
0.105,3.71583,4.64618
0.106,3.68681,4.60928
0.107,3.6584,4.57314
0.108,3.63058,4.53775
0.109,3.60334,4.50308
0.11,3.57666,4.46911
0.111,3.55052,4.43583
0.112,3.52492,4.40322
0.113,3.49983,4.37126
0.114,3.47525,4.33993
0.115,3.45116,4.30922
0.116,3.42755,4.27911
0.117,3.4044,4.24959
0.118,3.38171,4.22064
0.119,3.35946,4.19225
0.12,3.33765,4.16441
0.121,3.31626,4.13709
0.122,3.29528,4.11029
0.123,3.27471,4.084
0.124,3.25453,4.0582
0.125,3.23473,4.03289
0.126,3.21531,4.00804
0.127,3.19626,3.98366
0.128,3.17756,3.95973
0.129,3.15922,3.93623
0.13,3.14122,3.91317
0.131,3.12355,3.89053
0.132,3.10621,3.8683
0.133,3.08919,3.84647
0.134,3.07249,3.82504
0.135,3.05609,3.80399
0.136,3.04,3.78331
0.137,3.02419,3.76301
0.138,3.00868,3.74307
0.139,2.99345,3.72348
0.14,2.9785,3.70424
0.141,2.96381,3.68534
0.142,2.9494,3.66677
0.143,2.93524,3.64853
0.144,2.92134,3.63061
0.145,2.90769,3.613
0.146,2.89428,3.5957
0.147,2.88112,3.5787
0.148,2.86819,3.562
0.149,2.85549,3.54558
0.15,2.84302,3.52946
0.151,2.83078,3.51361
0.152,2.81875,3.49803
0.153,2.80694,3.48273
0.154,2.79534,3.46768
0.155,2.78395,3.4529
0.156,2.77276,3.43837
0.157,2.76177,3.4241
0.158,2.75098,3.41006
0.159,2.74038,3.39627
0.16,2.72997,3.38272
0.161,2.71975,3.3694
0.162,2.70971,3.35631
0.163,2.69986,3.34345
0.164,2.69018,3.33081
0.165,2.68068,3.31838
0.166,2.67134,3.30617
0.167,2.66218,3.29418
0.168,2.65319,3.28239
0.169,2.64435,3.2708
0.17,2.63568,3.25941
0.171,2.62717,3.24823
0.172,2.61882,3.23723
0.173,2.61062,3.22643
0.174,2.60257,3.21582
0.175,2.59467,3.2054
0.176,2.58691,3.19515
0.177,2.57931,3.18509
0.178,2.57184,3.17521
0.179,2.56452,3.1655
0.18,2.55734,3.15596
0.181,2.55029,3.14659
0.182,2.54338,3.1374
0.183,2.5366,3.12836
0.184,2.52995,3.11949
0.185,2.52343,3.11078
0.186,2.51704,3.10223
0.187,2.51078,3.09384
0.188,2.50464,3.0856
0.189,2.49862,3.07751
0.19,2.49273,3.06957
0.191,2.48695,3.06179
0.192,2.4813,3.05414
0.193,2.47576,3.04665
0.194,2.47033,3.03929
0.195,2.46502,3.03208
0.196,2.45983,3.025
0.197,2.45474,3.01806
0.198,2.44976,3.01126
0.199,2.44489,3.00459
0.2,2.44013,2.99806
0.201,2.43548,2.99165
0.202,2.43093,2.98538
0.203,2.42648,2.97923
0.204,2.42214,2.97321
0.205,2.4179,2.96731
0.206,2.41376,2.96154
0.207,2.40972,2.95589
0.208,2.40577,2.95036
0.209,2.40193,2.94495
0.21,2.39818,2.93966
0.211,2.39452,2.93449
0.212,2.39096,2.92943
0.213,2.38749,2.92448
0.214,2.38412,2.91965
0.215,2.38084,2.91493
0.216,2.37764,2.91032
0.217,2.37454,2.90583
0.218,2.37153,2.90144
0.219,2.3686,2.89716
0.22,2.36576,2.89298
0.221,2.36301,2.88891
0.222,2.36035,2.88495
0.223,2.35777,2.88109
0.224,2.35527,2.87733
0.225,2.35286,2.87368
0.226,2.35053,2.87012
0.227,2.34828,2.86667
0.228,2.34611,2.86331
0.229,2.34402,2.86006
0.23,2.34202,2.8569
0.231,2.34009,2.85384
0.232,2.33825,2.85087
0.233,2.33648,2.848
0.234,2.33479,2.84522
0.235,2.33317,2.84254
0.236,2.33164,2.83995
0.237,2.33017,2.83745
0.238,2.32879,2.83505
0.239,2.32748,2.83273
0.24,2.32624,2.83051
0.241,2.32508,2.82837
0.242,2.32399,2.82633
0.243,2.32298,2.82437
0.244,2.32203,2.8225
0.245,2.32116,2.82071
0.246,2.32036,2.81901
0.247,2.31964,2.8174
0.248,2.31898,2.81588
0.249,2.31839,2.81444
0.25,2.31788,2.81308
0.251,2.31743,2.8118
0.252,2.31705,2.81061
0.253,2.31674,2.80951
0.254,2.3165,2.80848
0.255,2.31633,2.80754
0.256,2.31622,2.80667
0.257,2.31619,2.80589
0.258,2.31621,2.80519
0.259,2.31631,2.80457
0.26,2.31647,2.80403
0.261,2.3167,2.80356
0.262,2.317,2.80318
0.263,2.31736,2.80287
0.264,2.31778,2.80264
0.265,2.31827,2.80249
0.266,2.31883,2.80242
0.267,2.31945,2.80242
0.268,2.32013,2.8025
0.269,2.32088,2.80266
0.27,2.32169,2.80289
0.271,2.32256,2.80319
0.272,2.3235,2.80357
0.273,2.3245,2.80403
0.274,2.32556,2.80456
0.275,2.32669,2.80517
0.276,2.32787,2.80584
0.277,2.32912,2.8066
0.278,2.33043,2.80742
0.279,2.33181,2.80832
0.28,2.33324,2.80929
0.281,2.33474,2.81033
0.282,2.33629,2.81145
0.283,2.33791,2.81264
0.284,2.33959,2.8139
0.285,2.34133,2.81523
0.286,2.34313,2.81663
0.287,2.34499,2.8181
0.288,2.34691,2.81965
0.289,2.34889,2.82126
0.29,2.35093,2.82295
0.291,2.35303,2.8247
0.292,2.35519,2.82653
0.293,2.35741,2.82842
0.294,2.35969,2.83039
0.295,2.36202,2.83242
0.296,2.36442,2.83452
0.297,2.36687,2.8367
0.298,2.36939,2.83894
0.299,2.37196,2.84125
0.3,2.37459,2.84363
0.301,2.37728,2.84608
0.302,2.38003,2.84859
0.303,2.38284,2.85118
0.304,2.3857,2.85383
0.305,2.38863,2.85655
0.306,2.39161,2.85934
0.307,2.39465,2.86219
0.308,2.39774,2.86512
0.309,2.4009,2.86811
0.31,2.40411,2.87117
0.311,2.40738,2.87429
0.312,2.41071,2.87748
0.313,2.4141,2.88074
0.314,2.41754,2.88407
0.315,2.42104,2.88746
0.316,2.4246,2.89092
0.317,2.42821,2.89445
0.318,2.43188,2.89804
0.319,2.43561,2.9017
0.32,2.4394,2.90542
0.321,2.44324,2.90921
0.322,2.44714,2.91307
0.323,2.45109,2.91699
0.324,2.45511,2.92098
0.325,2.45918,2.92503
0.326,2.4633,2.92915
0.327,2.46749,2.93334
0.328,2.47173,2.93759
0.329,2.47602,2.9419
0.33,2.48038,2.94628
0.331,2.48478,2.95073
0.332,2.48925,2.95524
0.333,2.49377,2.95982
0.334,2.49835,2.96446
0.335,2.50298,2.96916
0.336,2.50767,2.97393
0.337,2.51241,2.97877
0.338,2.51722,2.98367
0.339,2.52207,2.98863
0.34,2.52698,2.99366
0.341,2.53195,2.99875
0.342,2.53698,3.00391
0.343,2.54206,3.00913
0.344,2.54719,3.01441
0.345,2.55238,3.01976
0.346,2.55763,3.02517
0.347,2.56293,3.03064
0.348,2.56828,3.03618
0.349,2.57369,3.04178
0.35,2.57916,3.04745
0.351,2.58468,3.05317
0.352,2.59025,3.05896
0.353,2.59588,3.06482
0.354,2.60157,3.07073
0.355,2.6073,3.07671
0.356,2.6131,3.08275
0.357,2.61894,3.08886
0.358,2.62484,3.09502
0.359,2.6308,3.10125
0.36,2.6368,3.10754
0.361,2.64287,3.11389
0.362,2.64898,3.1203
0.363,2.65515,3.12677
0.364,2.66137,3.1333
0.365,2.66764,3.1399
0.366,2.67397,3.14655
0.367,2.68035,3.15327
0.368,2.68678,3.16005
0.369,2.69327,3.16688
0.37,2.6998,3.17378
0.371,2.70639,3.18073
0.372,2.71303,3.18775
0.373,2.71972,3.19482
0.374,2.72646,3.20195
0.375,2.73325,3.20914
0.376,2.74009,3.21639
0.377,2.74699,3.22369
0.378,2.75393,3.23106
0.379,2.76092,3.23848
0.38,2.76797,3.24595
0.381,2.77506,3.25349
0.382,2.7822,3.26108
0.383,2.78938,3.26872
0.384,2.79662,3.27642
0.385,2.8039,3.28418
0.386,2.81124,3.29199
0.387,2.81861,3.29985
0.388,2.82604,3.30777
0.389,2.83351,3.31574
0.39,2.84102,3.32376
0.391,2.84859,3.33184
0.392,2.85619,3.33997
0.393,2.86384,3.34814
0.394,2.87154,3.35637
0.395,2.87927,3.36465
0.396,2.88705,3.37298
0.397,2.89488,3.38135
0.398,2.90274,3.38978
0.399,2.91064,3.39825
0.4,2.91859,3.40677
0.401,2.92657,3.41533
0.402,2.9346,3.42394
0.403,2.94266,3.4326
0.404,2.95076,3.44129
0.405,2.95889,3.45003
0.406,2.96707,3.45881
0.407,2.97527,3.46764
0.408,2.98352,3.4765
0.409,2.99179,3.4854
0.41,3.0001,3.49434
0.411,3.00844,3.50332
0.412,3.01681,3.51233
0.413,3.02521,3.52138
0.414,3.03364,3.53047
0.415,3.0421,3.53958
0.416,3.05058,3.54873
0.417,3.05909,3.55791
0.418,3.06762,3.56711
0.419,3.07618,3.57635
0.42,3.08476,3.58561
0.421,3.09336,3.59489
0.422,3.10198,3.6042
0.423,3.11061,3.61353
0.424,3.11927,3.62288
0.425,3.12794,3.63225
0.426,3.13662,3.64164
0.427,3.14531,3.65104
0.428,3.15402,3.66045
0.429,3.16273,3.66988
0.43,3.17145,3.67931
0.431,3.18018,3.68876
0.432,3.18891,3.69821
0.433,3.19764,3.70766
0.434,3.20637,3.71711
0.435,3.2151,3.72657
0.436,3.22383,3.73602
0.437,3.23255,3.74546
0.438,3.24125,3.7549
0.439,3.24995,3.76432
0.44,3.25864,3.77373
0.441,3.2673,3.78313
0.442,3.27595,3.7925
0.443,3.28458,3.80185
0.444,3.29318,3.81118
0.445,3.30176,3.82048
0.446,3.31031,3.82975
0.447,3.31882,3.83898
0.448,3.3273,3.84817
0.449,3.33574,3.85732
0.45,3.34413,3.86643
0.451,3.35248,3.87548
0.452,3.36078,3.88448
0.453,3.36903,3.89342
0.454,3.37722,3.9023
0.455,3.38534,3.91111
0.456,3.39341,3.91985
0.457,3.4014,3.92851
0.458,3.40932,3.93709
0.459,3.41716,3.94558
0.46,3.42491,3.95398
0.461,3.43258,3.96229
0.462,3.44015,3.97048
0.463,3.44763,3.97857
0.464,3.455,3.98655
0.465,3.46226,3.9944
0.466,3.46941,4.00212
0.467,3.47643,4.00971
0.468,3.48333,4.01715
0.469,3.49009,4.02444
0.47,3.49671,4.03157
0.471,3.50318,4.03854
0.472,3.50949,4.04534
0.473,3.51564,4.05195
0.474,3.52162,4.05836
0.475,3.52742,4.06458
0.476,3.53304,4.07059
0.477,3.53845,4.07637
0.478,3.54366,4.08193
0.479,3.54865,4.08724
0.48,3.55342,4.09229
0.481,3.55796,4.09709
0.482,3.56224,4.1016
0.483,3.56627,4.10583
0.484,3.57003,4.10975
0.485,3.57351,4.11335
0.486,3.5767,4.11662
0.487,3.57957,4.11955
0.488,3.58213,4.12211
0.489,3.58435,4.1243
0.49,3.58623,4.12609
0.491,3.58773,4.12746
0.492,3.58886,4.12841
0.493,3.58959,4.1289
0.494,3.5899,4.12893
0.495,3.58978,4.12846
0.496,3.5892,4.12747
0.497,3.58815,4.12595
0.498,3.58661,4.12387
0.499,3.58454,4.1212
0.5,3.58194,4.11792
0.501,3.57877,4.11399
0.502,3.57501,4.1094
0.503,3.57063,4.1041
0.504,3.56561,4.09807
0.505,3.55991,4.09127
0.506,3.55351,4.08366
0.507,3.54636,4.07522
0.508,3.53844,4.06589
0.509,3.52971,4.05563
0.51,3.52012,4.04441
0.511,3.50965,4.03217
0.512,3.49824,4.01887
0.513,3.48584,4.00444
0.514,3.47242,3.98884
0.515,3.45791,3.97201
0.516,3.44226,3.95387
0.517,3.42541,3.93437
0.518,3.40731,3.91342
0.519,3.38787,3.89096
0.52,3.36703,3.86689
0.521,3.34471,3.84113
0.522,3.32082,3.81359
0.523,3.29527,3.78415
0.524,3.26798,3.7527
0.525,3.23882,3.71912
0.526,3.20768,3.68328
0.527,3.17444,3.64504
0.528,3.13895,3.60422
0.529,3.10107,3.56066
0.53,3.06062,3.51417
0.531,3.01742,3.46452
0.532,2.97126,3.41148
0.533,2.92191,3.35478
0.534,2.8691,3.29412
0.535,2.81253,3.22915
0.536,2.75186,3.15948
0.537,2.6867,3.08465
0.538,2.61657,3.00414
0.539,2.54094,2.91731
0.54,2.45916,2.82342
0.541,2.37042,2.72155
0.542,2.27375,2.61058
0.543,2.16791,2.48907
0.544,2.05126,2.35516
0.545,1.92162,2.20634
0.546,1.77589,2.03905
0.547,1.60942,1.84794
0.548,1.41457,1.62424
0.549,1.17689,1.35136
0.55,0.861046,0.988707
0.551,0.262452,0.301371


==> anc/Fig3ab_Born.csv <==
0.001,191.458
0.002,95.7304
0.003,63.8219
0.004,47.8682
0.005,38.2964
0.006,31.9155
0.007,27.358
0.008,23.9402
0.009,21.2821
0.01,19.1558
0.011,17.4163
0.012,15.9668
0.013,14.7406
0.014,13.6896
0.015,12.7789
0.016,11.9822
0.017,11.2793
0.018,10.6547
0.019,10.0959
0.02,9.59304
0.021,9.1382
0.022,8.72481
0.023,8.34745
0.024,8.00162
0.025,7.68354
0.026,7.39001
0.027,7.11829
0.028,6.86606
0.029,6.63129
0.03,6.41224
0.031,6.20739
0.032,6.01541
0.033,5.83512
0.034,5.6655
0.035,5.50563
0.036,5.3547
0.037,5.21199
0.038,5.07684
0.039,4.94867
0.04,4.82697
0.041,4.71125
0.042,4.60109
0.043,4.4961
0.044,4.39594
0.045,4.30027
0.046,4.20881
0.047,4.12128
0.048,4.03744
0.049,3.95707
0.05,3.87996
0.051,3.80591
0.052,3.73475
0.053,3.66631
0.054,3.60045
0.055,3.53702
0.056,3.4759
0.057,3.41695
0.058,3.36008
0.059,3.30517
0.06,3.25213
0.061,3.20086
0.062,3.15128
0.063,3.10331
0.064,3.05687
0.065,3.01189
0.066,2.96831
0.067,2.92607
0.068,2.88509
0.069,2.84534
0.07,2.80675
0.071,2.76929
0.072,2.73289
0.073,2.69752
0.074,2.66313
0.075,2.6297
0.076,2.59717
0.077,2.56552
0.078,2.5347
0.079,2.5047
0.08,2.47547
0.081,2.44699
0.082,2.41924
0.083,2.39218
0.084,2.36579
0.085,2.34005
0.086,2.31493
0.087,2.29042
0.088,2.26649
0.089,2.24313
0.09,2.22031
0.091,2.19802
0.092,2.17623
0.093,2.15494
0.094,2.13413
0.095,2.11378
0.096,2.09388
0.097,2.07442
0.098,2.05537
0.099,2.03674
0.1,2.0185
0.101,2.00065
0.102,1.98317
0.103,1.96605
0.104,1.94928
0.105,1.93286
0.106,1.91677
0.107,1.901
0.108,1.88555
0.109,1.87041
0.11,1.85556
0.111,1.841
0.112,1.82673
0.113,1.81273
0.114,1.79899
0.115,1.78552
0.116,1.7723
0.117,1.75933
0.118,1.7466
0.119,1.73411
0.12,1.72184
0.121,1.7098
0.122,1.69798
0.123,1.68637
0.124,1.67497
0.125,1.66377
0.126,1.65277
0.127,1.64197
0.128,1.63135
0.129,1.62092
0.13,1.61067
0.131,1.6006
0.132,1.5907
0.133,1.58097
0.134,1.5714
0.135,1.562
0.136,1.55276
0.137,1.54367
0.138,1.53473
0.139,1.52594
0.14,1.51729
0.141,1.50879
0.142,1.50043
0.143,1.4922
0.144,1.48411
0.145,1.47615
0.146,1.46832
0.147,1.46061
0.148,1.45303
0.149,1.44557
0.15,1.43822
0.151,1.431
0.152,1.42389
0.153,1.41689
0.154,1.41
0.155,1.40322
0.156,1.39654
0.157,1.38997
0.158,1.3835
0.159,1.37713
0.16,1.37086
0.161,1.36469
0.162,1.35861
0.163,1.35262
0.164,1.34673
0.165,1.34093
0.166,1.33521
0.167,1.32959
0.168,1.32405
0.169,1.31859
0.17,1.31322
0.171,1.30792
0.172,1.30271
0.173,1.29758
0.174,1.29253
0.175,1.28755
0.176,1.28264
0.177,1.27781
0.178,1.27306
0.179,1.26837
0.18,1.26376
0.181,1.25921
0.182,1.25474
0.183,1.25033
0.184,1.24599
0.185,1.24171
0.186,1.2375
0.187,1.23335
0.188,1.22927
0.189,1.22524
0.19,1.22128
0.191,1.21738
0.192,1.21353
0.193,1.20975
0.194,1.20602
0.195,1.20235
0.196,1.19873
0.197,1.19517
0.198,1.19167
0.199,1.18822
0.2,1.18482
0.201,1.18148
0.202,1.17818
0.203,1.17494
0.204,1.17175
0.205,1.1686
0.206,1.16551
0.207,1.16247
0.208,1.15947
0.209,1.15652
0.21,1.15362
0.211,1.15076
0.212,1.14795
0.213,1.14518
0.214,1.14246
0.215,1.13979
0.216,1.13715
0.217,1.13456
0.218,1.13202
0.219,1.12951
0.22,1.12705
0.221,1.12463
0.222,1.12224
0.223,1.1199
0.224,1.1176
0.225,1.11534
0.226,1.11312
0.227,1.11093
0.228,1.10879
0.229,1.10668
0.23,1.10461
0.231,1.10257
0.232,1.10058
0.233,1.09861
0.234,1.09669
0.235,1.0948
0.236,1.09295
0.237,1.09113
0.238,1.08934
0.239,1.0876
0.24,1.08588
0.241,1.0842
0.242,1.08255
0.243,1.08093
0.244,1.07935
0.245,1.0778
0.246,1.07628
0.247,1.0748
0.248,1.07334
0.249,1.07192
0.25,1.07053
0.251,1.06917
0.252,1.06783
0.253,1.06654
0.254,1.06527
0.255,1.06403
0.256,1.06281
0.257,1.06163
0.258,1.06048
0.259,1.05936
0.26,1.05827
0.261,1.0572
0.262,1.05616
0.263,1.05516
0.264,1.05417
0.265,1.05322
0.266,1.0523
0.267,1.0514
0.268,1.05053
0.269,1.04968
0.27,1.04887
0.271,1.04807
0.272,1.04731
0.273,1.04657
0.274,1.04586
0.275,1.04518
0.276,1.04452
0.277,1.04388
0.278,1.04327
0.279,1.04269
0.28,1.04213
0.281,1.0416
0.282,1.04109
0.283,1.0406
0.284,1.04015
0.285,1.03971
0.286,1.0393
0.287,1.03891
0.288,1.03855
0.289,1.03821
0.29,1.0379
0.291,1.03761
0.292,1.03734
0.293,1.0371
0.294,1.03688
0.295,1.03668
0.296,1.0365
0.297,1.03635
0.298,1.03622
0.299,1.03612
0.3,1.03603
0.301,1.03597
0.302,1.03593
0.303,1.03592
0.304,1.03592
0.305,1.03595
0.306,1.036
0.307,1.03607
0.308,1.03617
0.309,1.03628
0.31,1.03642
0.311,1.03658
0.312,1.03676
0.313,1.03696
0.314,1.03718
0.315,1.03742
0.316,1.03769
0.317,1.03797
0.318,1.03828
0.319,1.03861
0.32,1.03895
0.321,1.03932
0.322,1.03971
0.323,1.04012
0.324,1.04055
0.325,1.041
0.326,1.04147
0.327,1.04196
0.328,1.04247
0.329,1.043
0.33,1.04355
0.331,1.04411
0.332,1.0447
0.333,1.04531
0.334,1.04594
0.335,1.04659
0.336,1.04725
0.337,1.04794
0.338,1.04864
0.339,1.04937
0.34,1.05011
0.341,1.05087
0.342,1.05165
0.343,1.05245
0.344,1.05326
0.345,1.0541
0.346,1.05495
0.347,1.05583
0.348,1.05672
0.349,1.05763
0.35,1.05855
0.351,1.0595
0.352,1.06046
0.353,1.06144
0.354,1.06244
0.355,1.06345
0.356,1.06449
0.357,1.06554
0.358,1.0666
0.359,1.06769
0.36,1.06879
0.361,1.06991
0.362,1.07104
0.363,1.07219
0.364,1.07336
0.365,1.07455
0.366,1.07575
0.367,1.07696
0.368,1.0782
0.369,1.07945
0.37,1.08071
0.371,1.08199
0.372,1.08329
0.373,1.0846
0.374,1.08592
0.375,1.08727
0.376,1.08862
0.377,1.08999
0.378,1.09138
0.379,1.09278
0.38,1.09419
0.381,1.09562
0.382,1.09706
0.383,1.09852
0.384,1.09999
0.385,1.10147
0.386,1.10297
0.387,1.10448
0.388,1.106
0.389,1.10753
0.39,1.10908
0.391,1.11064
0.392,1.11221
0.393,1.11379
0.394,1.11538
0.395,1.11699
0.396,1.1186
0.397,1.12023
0.398,1.12187
0.399,1.12351
0.4,1.12517
0.401,1.12684
0.402,1.12851
0.403,1.1302
0.404,1.13189
0.405,1.13359
0.406,1.1353
0.407,1.13702
0.408,1.13875
0.409,1.14048
0.41,1.14222
0.411,1.14396
0.412,1.14571
0.413,1.14747
0.414,1.14923
0.415,1.151
0.416,1.15277
0.417,1.15454
0.418,1.15632
0.419,1.1581
0.42,1.15988
0.421,1.16167
0.422,1.16346
0.423,1.16524
0.424,1.16703
0.425,1.16882
0.426,1.17061
0.427,1.17239
0.428,1.17418
0.429,1.17596
0.43,1.17774
0.431,1.17951
0.432,1.18128
0.433,1.18305
0.434,1.1848
0.435,1.18656
0.436,1.1883
0.437,1.19004
0.438,1.19177
0.439,1.19349
0.44,1.1952
0.441,1.19689
0.442,1.19858
0.443,1.20025
0.444,1.20191
0.445,1.20355
0.446,1.20517
0.447,1.20678
0.448,1.20837
0.449,1.20994
0.45,1.21149
0.451,1.21302
0.452,1.21453
0.453,1.21601
0.454,1.21747
0.455,1.21889
0.456,1.22029
0.457,1.22167
0.458,1.22301
0.459,1.22431
0.46,1.22559
0.461,1.22682
0.462,1.22802
0.463,1.22918
0.464,1.2303
0.465,1.23138
0.466,1.23241
0.467,1.23339
0.468,1.23433
0.469,1.23521
0.47,1.23605
0.471,1.23682
0.472,1.23754
0.473,1.2382
0.474,1.23879
0.475,1.23932
0.476,1.23978
0.477,1.24017
0.478,1.24049
0.479,1.24072
0.48,1.24088
0.481,1.24096
0.482,1.24095
0.483,1.24084
0.484,1.24065
0.485,1.24035
0.486,1.23995
0.487,1.23945
0.488,1.23884
0.489,1.23811
0.49,1.23726
0.491,1.23629
0.492,1.23518
0.493,1.23395
0.494,1.23257
0.495,1.23104
0.496,1.22937
0.497,1.22753
0.498,1.22553
0.499,1.22335
0.5,1.221
0.501,1.21846
0.502,1.21572
0.503,1.21278
0.504,1.20963
0.505,1.20626
0.506,1.20265
0.507,1.1988
0.508,1.1947
0.509,1.19033
0.51,1.18569
0.511,1.18076
0.512,1.17553
0.513,1.16997
0.514,1.16409
0.515,1.15785
0.516,1.15125
0.517,1.14427
0.518,1.13688
0.519,1.12906
0.52,1.12079
0.521,1.11206
0.522,1.10282
0.523,1.09305
0.524,1.08273
0.525,1.07181
0.526,1.06027
0.527,1.04806
0.528,1.03514
0.529,1.02146
0.53,1.00696
0.531,0.991598
0.532,0.975298
0.533,0.957989
0.534,0.939588
0.535,0.92
0.536,0.899119
0.537,0.876818
0.538,0.852952
0.539,0.82735
0.54,0.799804
0.541,0.770064
0.542,0.737817
0.543,0.70267
0.544,0.664106
0.545,0.621429
0.546,0.573652
0.547,0.519292
0.548,0.455907
0.549,0.378878
0.55,0.276885
0.551,0.0843018


==> anc/Fig3b_N1440.csv <==
0.001,3.89074,8.40473
0.002,1.94525,4.20218
0.003,1.29671,2.80124
0.004,0.972397,2.10071
0.005,0.777779,1.68035
0.006,0.648009,1.40006
0.007,0.555294,1.19982
0.008,0.485738,1.04961
0.009,0.431622,0.932749
0.01,0.388314,0.839237
0.011,0.352866,0.762704
0.012,0.323314,0.698906
0.013,0.298296,0.644904
0.014,0.276841,0.598599
0.015,0.258237,0.558452
0.016,0.241948,0.523307
0.017,0.227567,0.492283
0.018,0.214776,0.464692
0.019,0.203322,0.439992
0.02,0.193007,0.41775
0.021,0.183666,0.397614
0.022,0.175168,0.379298
0.023,0.167402,0.362564
0.024,0.160277,0.347214
0.025,0.153716,0.333083
0.026,0.147654,0.320029
0.027,0.142035,0.307933
0.028,0.136812,0.296692
0.029,0.131944,0.286219
0.03,0.127395,0.276435
0.031,0.123135,0.267275
0.032,0.119137,0.25868
0.033,0.115376,0.250598
0.034,0.111832,0.242985
0.035,0.108486,0.2358
0.036,0.105322,0.229008
0.037,0.102325,0.222576
0.038,0.0994818,0.216477
0.039,0.0967804,0.210684
0.04,0.0942103,0.205175
0.041,0.0917619,0.199929
0.042,0.0894265,0.194928
0.043,0.0871963,0.190153
0.044,0.085064,0.185591
0.045,0.0830232,0.181226
0.046,0.0810679,0.177045
0.047,0.0791926,0.173038
0.048,0.0773923,0.169193
0.049,0.0756625,0.165501
0.05,0.0739989,0.161951
0.051,0.0723977,0.158536
0.052,0.0708551,0.155249
0.053,0.069368,0.152081
0.054,0.0679333,0.149026
0.055,0.066548,0.146078
0.056,0.0652096,0.143232
0.057,0.0639156,0.140482
0.058,0.0626637,0.137822
0.059,0.0614517,0.13525
0.06,0.0602777,0.132759
0.061,0.0591399,0.130347
0.062,0.0580363,0.128008
0.063,0.0569655,0.125741
0.064,0.0559259,0.123541
0.065,0.0549161,0.121406
0.066,0.0539347,0.119332
0.067,0.0529805,0.117317
0.068,0.0520522,0.115359
0.069,0.0511487,0.113454
0.07,0.050269,0.1116
0.071,0.0494121,0.109796
0.072,0.0485771,0.108039
0.073,0.0477629,0.106328
0.074,0.0469689,0.10466
0.075,0.0461942,0.103034
0.076,0.045438,0.101448
0.077,0.0446996,0.0999009
0.078,0.0439784,0.0983909
0.079,0.0432737,0.0969167
0.08,0.0425849,0.0954769
0.081,0.0419113,0.0940703
0.082,0.0412526,0.0926958
0.083,0.040608,0.0913521
0.084,0.0399772,0.0900382
0.085,0.0393596,0.088753
0.086,0.0387548,0.0874956
0.087,0.0381624,0.086265
0.088,0.0375819,0.0850603
0.089,0.0370129,0.0838807
0.09,0.0364551,0.0827253
0.091,0.0359081,0.0815934
0.092,0.0353716,0.0804842
0.093,0.0348452,0.0793971
0.094,0.0343285,0.0783312
0.095,0.0338214,0.0772859
0.096,0.0333236,0.0762607
0.097,0.0328346,0.075255
0.098,0.0323543,0.074268
0.099,0.0318824,0.0732994
0.1,0.0314187,0.0723485
0.101,0.030963,0.0714148
0.102,0.0305149,0.0704979
0.103,0.0300744,0.0695973
0.104,0.0296411,0.0687125
0.105,0.0292149,0.0678431
0.106,0.0287955,0.0669887
0.107,0.0283829,0.0661488
0.108,0.0279768,0.0653231
0.109,0.0275771,0.0645112
0.11,0.0271835,0.0637127
0.111,0.026796,0.0629274
0.112,0.0264143,0.0621547
0.113,0.0260384,0.0613945
0.114,0.025668,0.0606465
0.115,0.0253031,0.0599102
0.116,0.0249435,0.0591855
0.117,0.0245891,0.058472
0.118,0.0242397,0.0577695
0.119,0.0238953,0.0570776
0.12,0.0235557,0.0563963
0.121,0.0232209,0.0557251
0.122,0.0228906,0.055064
0.123,0.0225648,0.0544125
0.124,0.0222435,0.0537706
0.125,0.0219264,0.053138
0.126,0.0216136,0.0525145
0.127,0.0213049,0.0518999
0.128,0.0210002,0.0512939
0.129,0.0206995,0.0506965
0.13,0.0204026,0.0501074
0.131,0.0201096,0.0495265
0.132,0.0198202,0.0489536
0.133,0.0195345,0.0483884
0.134,0.0192524,0.0478309
0.135,0.0189737,0.0472809
0.136,0.0186985,0.0467382
0.137,0.0184267,0.0462027
0.138,0.0181581,0.0456743
0.139,0.0178928,0.0451527
0.14,0.0176307,0.044638
0.141,0.0173717,0.0441298
0.142,0.0171158,0.0436282
0.143,0.0168629,0.0431329
0.144,0.016613,0.0426439
0.145,0.0163659,0.0421611
0.146,0.0161218,0.0416843
0.147,0.0158804,0.0412133
0.148,0.0156419,0.0407482
0.149,0.015406,0.0402888
0.15,0.0151728,0.039835
0.151,0.0149423,0.0393867
0.152,0.0147144,0.0389438
0.153,0.014489,0.0385061
0.154,0.0142662,0.0380737
0.155,0.0140458,0.0376464
0.156,0.0138279,0.0372242
0.157,0.0136124,0.0368068
0.158,0.0133993,0.0363944
0.159,0.0131885,0.0359867
0.16,0.0129801,0.0355837
0.161,0.0127739,0.0351853
0.162,0.01257,0.0347914
0.163,0.0123683,0.0344021
0.164,0.0121688,0.0340171
0.165,0.0119714,0.0336365
0.166,0.0117762,0.0332601
0.167,0.0115832,0.0328878
0.168,0.0113922,0.0325197
0.169,0.0112033,0.0321557
0.17,0.0110164,0.0317957
0.171,0.0108315,0.0314396
0.172,0.0106487,0.0310873
0.173,0.0104678,0.0307389
0.174,0.0102889,0.0303942
0.175,0.0101119,0.0300532
0.176,0.00993681,0.0297159
0.177,0.00976363,0.0293821
0.178,0.00959233,0.0290519
0.179,0.00942289,0.0287252
0.18,0.00925529,0.0284019
0.181,0.00908952,0.0280819
0.182,0.00892555,0.0277653
0.183,0.00876338,0.027452
0.184,0.00860298,0.027142
0.185,0.00844435,0.0268351
0.186,0.00828746,0.0265314
0.187,0.00813231,0.0262307
0.188,0.00797888,0.0259332
0.189,0.00782715,0.0256386
0.19,0.00767712,0.0253471
0.191,0.00752876,0.0250585
0.192,0.00738208,0.0247727
0.193,0.00723706,0.0244899
0.194,0.00709368,0.0242098
0.195,0.00695193,0.0239325
0.196,0.00681181,0.023658
0.197,0.0066733,0.0233862
0.198,0.0065364,0.0231171
0.199,0.00640109,0.0228506
0.2,0.00626737,0.0225867
0.201,0.00613522,0.0223254
0.202,0.00600464,0.0220666
0.203,0.00587561,0.0218103
0.204,0.00574814,0.0215565
0.205,0.0056222,0.0213052
0.206,0.0054978,0.0210562
0.207,0.00537493,0.0208097
0.208,0.00525357,0.0205655
0.209,0.00513372,0.0203236
0.21,0.00501538,0.020084
0.211,0.00489854,0.0198467
0.212,0.00478319,0.0196116
0.213,0.00466932,0.0193788
0.214,0.00455693,0.0191481
0.215,0.00444602,0.0189196
0.216,0.00433657,0.0186932
0.217,0.00422858,0.018469
0.218,0.00412204,0.0182468
0.219,0.00401696,0.0180267
0.22,0.00391332,0.0178086
0.221,0.00381113,0.0175925
0.222,0.00371036,0.0173785
0.223,0.00361103,0.0171663
0.224,0.00351313,0.0169562
0.225,0.00341664,0.016748
0.226,0.00332157,0.0165416
0.227,0.00322792,0.0163372
0.228,0.00313567,0.0161346
0.229,0.00304483,0.0159338
0.23,0.00295539,0.0157349
0.231,0.00286735,0.0155378
0.232,0.0027807,0.0153424
0.233,0.00269544,0.0151488
0.234,0.00261156,0.014957
0.235,0.00252907,0.0147668
0.236,0.00244795,0.0145784
0.237,0.00236822,0.0143917
0.238,0.00228985,0.0142066
0.239,0.00221285,0.0140232
0.24,0.00213722,0.0138414
0.241,0.00206295,0.0136612
0.242,0.00199004,0.0134827
0.243,0.00191849,0.0133057
0.244,0.00184829,0.0131303
0.245,0.00177944,0.0129564
0.246,0.00171194,0.0127841
0.247,0.00164579,0.0126133
0.248,0.00158098,0.012444
0.249,0.0015175,0.0122762
0.25,0.00145537,0.0121098
0.251,0.00139456,0.011945
0.252,0.00133509,0.0117815
0.253,0.00127695,0.0116196
0.254,0.00122013,0.011459
0.255,0.00116463,0.0112998
0.256,0.00111046,0.0111421
0.257,0.0010576,0.0109857
0.258,0.00100606,0.0108306
0.259,0.000955826,0.010677
0.26,0.000906904,0.0105247
0.261,0.000859288,0.0103737
0.262,0.000812976,0.010224
0.263,0.000767966,0.0100756
0.264,0.000724253,0.00992855
0.265,0.000681835,0.00978276
0.266,0.00064071,0.00963824
0.267,0.000600875,0.00949498
0.268,0.000562326,0.00935298
0.269,0.000525061,0.00921221
0.27,0.000489077,0.00907267
0.271,0.000454371,0.00893436
0.272,0.000420939,0.00879725
0.273,0.000388779,0.00866133
0.274,0.000357888,0.00852661
0.275,0.000328261,0.00839307
0.276,0.000299897,0.00826069
0.277,0.000272791,0.00812948
0.278,0.000246941,0.00799942
0.279,0.000222342,0.0078705
0.28,0.000198986,0.00774271
0.281,0.000176867,0.00761605
0.282,0.000155985,0.00749049
0.283,0.000136336,0.00736605
0.284,0.000117917,0.0072427
0.285,0.000100725,0.00712044
0.286,8.4755e-05,0.00699927
0.287,7.00036e-05,0.00687917
0.288,5.64666e-05,0.00676015
0.289,4.41396e-05,0.00664218
0.29,3.30181e-05,0.00652527
0.291,2.30978e-05,0.0064094
0.292,1.43738e-05,0.00629458
0.293,6.84124e-06,0.00618079
0.294,4.95193e-07,0.00606804
0.295,0,0.0059563
0.296,0,0.00584558
0.297,0,0.00573587
0.298,0,0.00562717
0.299,0,0.00551947
0.3,0,0.00541277
0.301,0,0.00530705
0.302,0,0.00520233
0.303,0,0.00509858
0.304,1.06036e-06,0.00499582
0.305,7.38075e-06,0.00489403
0.306,1.48113e-05,0.00479321
0.307,2.33439e-05,0.00469337
0.308,3.29698e-05,0.00459449
0.309,4.36798e-05,0.00449658
0.31,5.54644e-05,0.00439963
0.311,6.83133e-05,0.00430365
0.312,8.22157e-05,0.00420863
0.313,9.71602e-05,0.00411458
0.314,0.000113134,0.00402149
0.315,0.000130125,0.00392937
0.316,0.000148118,0.00383822
0.317,0.000167098,0.00374804
0.318,0.000187048,0.00365885
0.319,0.000207951,0.00357065
0.32,0.000229786,0.00348344
0.321,0.000252531,0.00339724
0.322,0.000276163,0.00331206
0.323,0.000300653,0.00322792
0.324,0.000325973,0.00314483
0.325,0.000352087,0.00306282
0.326,0.000378958,0.00298192
0.327,0.00040654,0.00290216
0.328,0.000434783,0.00282357
0.329,0.000463628,0.00274621
0.33,0.000493005,0.00267013
0.331,0.000522834,0.00259541
0.332,0.000553017,0.00252212
0.333,0.000583439,0.00245038
0.334,0.000613961,0.0023803
0.335,0.000644413,0.00231205
0.336,0.00067459,0.00224583
0.337,0.000704239,0.00218186
0.338,0.000733046,0.00212045
0.339,0.000760629,0.00206198
0.34,0.000786516,0.0020069
0.341,0.000810137,0.00195577
0.342,0.000830812,0.00190925
0.343,0.000847763,0.00186812
0.344,0.000860141,0.00183321
0.345,0.000867098,0.00180535
0.346,0.000867893,0.00178527
0.347,0.000862017,0.00177347
0.348,0.0008493,0.0017701
0.349,0.000829944,0.00177496
0.35,0.000804474,0.00178749
0.351,0.000773633,0.00180695
0.352,0.00073825,0.0018325
0.353,0.000699143,0.00186329
0.354,0.000657057,0.00189857
0.355,0.000612635,0.00193769
0.356,0.000566415,0.00198009
0.357,0.000518837,0.00202532
0.358,0.000470258,0.002073
0.359,0.000420968,0.00212284
0.36,0.000371197,0.00217458
0.361,0.000321135,0.00222803
0.362,0.000270934,0.00228301
0.363,0.000220717,0.00233939
0.364,0.000170586,0.00239705
0.365,0.000120624,0.00245589
0.366,7.09015e-05,0.00251583
0.367,2.14749e-05,0.00257679
0.368,0,0.00263871
0.369,0,0.00270153
0.37,0,0.0027652
0.371,0,0.00282968
0.372,0,0.00289493
0.373,0,0.0029609
0.374,0,0.00302756
0.375,0,0.00309489
0.376,0,0.00316284
0.377,0,0.0032314
0.378,0,0.00330053
0.379,0,0.0033702
0.38,0,0.00344039
0.381,0,0.00351108
0.382,0,0.00358223
0.383,0,0.00365384
0.384,0,0.00372586
0.385,0,0.00379829
0.386,0,0.0038711
0.387,0,0.00394425
0.388,0,0.00401775
0.389,0,0.00409155
0.39,0,0.00416564
0.391,0,0.00423999
0.392,0,0.00431459
0.393,0,0.00438941
0.394,0,0.00446442
0.395,0,0.00453961
0.396,0,0.00461496
0.397,0,0.00469044
0.398,0,0.00476602
0.399,0,0.00484169
0.4,0,0.00491742
0.401,0,0.00499318
0.402,0,0.00506896
0.403,0,0.00514474
0.404,0,0.00522047
0.405,0,0.00529616
0.406,0,0.00537175
0.407,0,0.00544725
0.408,0,0.00552261
0.409,0,0.00559781
0.41,0,0.00567283
0.411,0,0.00574764
0.412,0,0.00582222
0.413,0,0.00589654
0.414,0,0.00597057
0.415,0,0.00604429
0.416,0,0.00611767
0.417,0,0.00619067
0.418,0,0.00626329
0.419,0,0.00633547
0.42,0,0.00640721
0.421,0,0.00647846
0.422,0,0.00654921
0.423,0,0.00661941
0.424,0,0.00668905
0.425,0,0.00675809
0.426,0,0.00682649
0.427,0,0.00689424
0.428,0,0.0069613
0.429,0,0.00702764
0.43,0,0.00709322
0.431,0,0.00715802
0.432,0,0.007222
0.433,0,0.00728514
0.434,0,0.00734739
0.435,0,0.00740872
0.436,0,0.00746911
0.437,0,0.00752852
0.438,0,0.0075869
0.439,0,0.00764424
0.44,0,0.00770049
0.441,0,0.00775562
0.442,0,0.0078096
0.443,0,0.00786238
0.444,0,0.00791393
0.445,0,0.00796422
0.446,0,0.00801321
0.447,0,0.00806086
0.448,0,0.00810714
0.449,0,0.008152
0.45,0,0.00819541
0.451,0,0.00823734
0.452,0,0.00827773
0.453,0,0.00831656
0.454,0,0.00835379
0.455,0,0.00838937
0.456,0,0.00842327
0.457,0,0.00845544
0.458,0,0.00848585
0.459,0,0.00851446
0.46,0,0.00854122
0.461,0,0.0085661
0.462,0,0.00858905
0.463,0,0.00861004
0.464,0,0.00862902
0.465,0,0.00864595
0.466,0,0.00866078
0.467,0,0.00867349
0.468,0,0.00868402
0.469,0,0.00869233
0.47,0,0.00869839
0.471,0,0.00870215
0.472,0,0.00870356
0.473,0,0.00870259
0.474,0,0.0086992
0.475,0,0.00869333
0.476,0,0.00868496
0.477,0,0.00867404
0.478,0,0.00866052
0.479,0,0.00864437
0.48,0,0.00862554
0.481,0,0.008604
0.482,0,0.00857969
0.483,0,0.0085526
0.484,0,0.00852266
0.485,0,0.00848985
0.486,0,0.00845412
0.487,0,0.00841543
0.488,0,0.00837376
0.489,0,0.00832905
0.49,0,0.00828128
0.491,0,0.00823041
0.492,0,0.0081764
0.493,0,0.00811922
0.494,0,0.00805884
0.495,0,0.00799522
0.496,0,0.00792833
0.497,0,0.00785816
0.498,0,0.00778466
0.499,0,0.00770781
0.5,0,0.00762758
0.501,0,0.00754397
0.502,0,0.00745693
0.503,0,0.00736646
0.504,0,0.00727254
0.505,0,0.00717515
0.506,0,0.00707428
0.507,0,0.00696993
0.508,0,0.00686208
0.509,0,0.00675074
0.51,0,0.00663591
0.511,0,0.00651758
0.512,0,0.00639578
0.513,0,0.0062705
0.514,0,0.00614178
0.515,0,0.00600963
0.516,0,0.00587408
0.517,0,0.00573515
0.518,0,0.0055929
0.519,0,0.00544737
0.52,0,0.00529861
0.521,0,0.00514668
0.522,0,0.00499165
0.523,0,0.0048336
0.524,0,0.00467261
0.525,0,0.00450879
0.526,0,0.00434224
0.527,0,0.00417309
0.528,0,0.00400147
0.529,0,0.00382752
0.53,0,0.00365143
0.531,0,0.00347336
0.532,0,0.00329353
0.533,0,0.00311216
0.534,0,0.00292949
0.535,0,0.0027458
0.536,0,0.0025614
0.537,0,0.00237662
0.538,0,0.00219183
0.539,0,0.00200745
0.54,0,0.00182395
0.541,0,0.00164183
0.542,0,0.00146169
0.543,0,0.00128418
0.544,0,0.00111003
0.545,0,0.000940087
0.546,0,0.000775307
0.547,0,0.000616762
0.548,0,0.000465618
0.549,0,0.000322944
0.55,4.40631e-06,0.00018855
0.551,3.36719e-06,4.27664e-05


==> anc/Fig3b_N1520.csv <==
0.001,71.4587,129.654
0.002,35.7284,64.8259
0.003,23.8178,43.2159
0.004,17.8622,32.4104
0.005,14.2886,25.9268
0.006,11.906,21.6041
0.007,10.2039,18.5162
0.008,8.92722,16.2001
0.009,7.93408,14.3985
0.01,7.13944,12.957
0.011,6.48916,11.7775
0.012,5.94715,10.7944
0.013,5.48843,9.9624
0.014,5.09515,9.24915
0.015,4.75422,8.63089
0.016,4.45582,8.08981
0.017,4.19245,7.61228
0.018,3.95828,7.18772
0.019,3.74868,6.80775
0.02,3.55998,6.4657
0.021,3.38919,6.15614
0.022,3.23387,5.87465
0.023,3.09199,5.61756
0.024,2.96189,5.38182
0.025,2.84214,5.16488
0.026,2.73155,4.96455
0.027,2.62911,4.779
0.028,2.53393,4.60665
0.029,2.44528,4.44612
0.03,2.36249,4.29623
0.031,2.285,4.15596
0.032,2.21232,4.02441
0.033,2.144,3.90077
0.034,2.07966,3.78436
0.035,2.01896,3.67455
0.036,1.96159,3.57079
0.037,1.9073,3.47259
0.038,1.85582,3.37952
0.039,1.80695,3.29118
0.04,1.76049,3.20721
0.041,1.71627,3.12729
0.042,1.67412,3.05114
0.043,1.6339,2.97849
0.044,1.59548,2.90911
0.045,1.55874,2.84277
0.046,1.52357,2.77927
0.047,1.48987,2.71844
0.048,1.45754,2.66011
0.049,1.42651,2.60413
0.05,1.39669,2.55035
0.051,1.36801,2.49864
0.052,1.34042,2.44889
0.053,1.31383,2.40099
0.054,1.28821,2.35482
0.055,1.2635,2.31031
0.056,1.23965,2.26735
0.057,1.21661,2.22587
0.058,1.19434,2.18579
0.059,1.17281,2.14704
0.06,1.15197,2.10955
0.061,1.13179,2.07327
0.062,1.11225,2.03812
0.063,1.0933,2.00406
0.064,1.07492,1.97104
0.065,1.05709,1.93901
0.066,1.03978,1.90793
0.067,1.02297,1.87774
0.068,1.00663,1.84842
0.069,0.990752,1.81992
0.07,0.975304,1.79221
0.071,0.960272,1.76526
0.072,0.945641,1.73903
0.073,0.931392,1.71349
0.074,0.91751,1.68862
0.075,0.903981,1.6644
0.076,0.890791,1.64078
0.077,0.877926,1.61776
0.078,0.865375,1.5953
0.079,0.853124,1.57339
0.08,0.841163,1.55201
0.081,0.829482,1.53113
0.082,0.818069,1.51074
0.083,0.806916,1.49082
0.084,0.796012,1.47135
0.085,0.78535,1.45232
0.086,0.77492,1.43371
0.087,0.764715,1.41551
0.088,0.754726,1.3977
0.089,0.744948,1.38028
0.09,0.735372,1.36322
0.091,0.725992,1.34651
0.092,0.716802,1.33015
0.093,0.707795,1.31413
0.094,0.698966,1.29842
0.095,0.690309,1.28303
0.096,0.681819,1.26793
0.097,0.67349,1.25313
0.098,0.665318,1.23862
0.099,0.657297,1.22438
0.1,0.649424,1.2104
0.101,0.641694,1.19669
0.102,0.634102,1.18323
0.103,0.626645,1.17001
0.104,0.619319,1.15702
0.105,0.61212,1.14427
0.106,0.605044,1.13174
0.107,0.598088,1.11943
0.108,0.591249,1.10733
0.109,0.584523,1.09544
0.11,0.577908,1.08374
0.111,0.5714,1.07224
0.112,0.564996,1.06093
0.113,0.558695,1.0498
0.114,0.552492,1.03885
0.115,0.546386,1.02808
0.116,0.540373,1.01748
0.117,0.534453,1.00704
0.118,0.528621,0.996765
0.119,0.522877,0.986647
0.12,0.517217,0.976682
0.121,0.51164,0.966866
0.122,0.506144,0.957197
0.123,0.500727,0.94767
0.124,0.495386,0.938282
0.125,0.490121,0.929029
0.126,0.484928,0.919909
0.127,0.479807,0.910918
0.128,0.474756,0.902053
0.129,0.469774,0.893312
0.13,0.464857,0.884691
0.131,0.460006,0.876187
0.132,0.455219,0.867799
0.133,0.450494,0.859522
0.134,0.44583,0.851356
0.135,0.441225,0.843297
0.136,0.436678,0.835343
0.137,0.432189,0.827492
0.138,0.427755,0.819741
0.139,0.423375,0.812088
0.14,0.419049,0.804532
0.141,0.414775,0.79707
0.142,0.410553,0.7897
0.143,0.40638,0.78242
0.144,0.402256,0.775228
0.145,0.398181,0.768123
0.146,0.394152,0.761102
0.147,0.39017,0.754165
0.148,0.386233,0.747309
0.149,0.38234,0.740532
0.15,0.37849,0.733834
0.151,0.374683,0.727212
0.152,0.370918,0.720665
0.153,0.367194,0.714191
0.154,0.36351,0.70779
0.155,0.359865,0.701459
0.156,0.356259,0.695197
0.157,0.352691,0.689004
0.158,0.34916,0.682877
0.159,0.345666,0.676816
0.16,0.342207,0.670819
0.161,0.338784,0.664885
0.162,0.335395,0.659013
0.163,0.33204,0.653201
0.164,0.328719,0.647449
0.165,0.32543,0.641756
0.166,0.322173,0.63612
0.167,0.318949,0.630541
0.168,0.315755,0.625017
0.169,0.312592,0.619547
0.17,0.309458,0.614131
0.171,0.306355,0.608768
0.172,0.30328,0.603456
0.173,0.300234,0.598195
0.174,0.297216,0.592984
0.175,0.294225,0.587822
0.176,0.291262,0.582708
0.177,0.288326,0.577642
0.178,0.285415,0.572622
0.179,0.282531,0.567648
0.18,0.279672,0.562719
0.181,0.276838,0.557835
0.182,0.274029,0.552994
0.183,0.271244,0.548196
0.184,0.268483,0.54344
0.185,0.265746,0.538726
0.186,0.263032,0.534052
0.187,0.260341,0.529419
0.188,0.257672,0.524826
0.189,0.255025,0.520271
0.19,0.252401,0.515755
0.191,0.249798,0.511277
0.192,0.247216,0.506836
0.193,0.244655,0.502432
0.194,0.242115,0.498063
0.195,0.239595,0.493731
0.196,0.237095,0.489433
0.197,0.234615,0.48517
0.198,0.232154,0.480941
0.199,0.229713,0.476745
0.2,0.227291,0.472582
0.201,0.224888,0.468452
0.202,0.222503,0.464354
0.203,0.220136,0.460288
0.204,0.217788,0.456253
0.205,0.215457,0.452248
0.206,0.213144,0.448274
0.207,0.210848,0.44433
0.208,0.20857,0.440415
0.209,0.206308,0.436529
0.21,0.204063,0.432672
0.211,0.201835,0.428844
0.212,0.199623,0.425043
0.213,0.197427,0.421269
0.214,0.195247,0.417523
0.215,0.193083,0.413804
0.216,0.190935,0.410111
0.217,0.188802,0.406445
0.218,0.186684,0.402804
0.219,0.184582,0.399188
0.22,0.182494,0.395598
0.221,0.180421,0.392033
0.222,0.178363,0.388492
0.223,0.176319,0.384975
0.224,0.174289,0.381483
0.225,0.172274,0.378014
0.226,0.170273,0.374568
0.227,0.168285,0.371145
0.228,0.166311,0.367746
0.229,0.164351,0.364368
0.23,0.162405,0.361013
0.231,0.160472,0.35768
0.232,0.158552,0.354369
0.233,0.156645,0.35108
0.234,0.154751,0.347811
0.235,0.15287,0.344564
0.236,0.151002,0.341337
0.237,0.149147,0.338131
0.238,0.147304,0.334946
0.239,0.145474,0.33178
0.24,0.143656,0.328635
0.241,0.14185,0.325509
0.242,0.140056,0.322403
0.243,0.138275,0.319316
0.244,0.136505,0.316248
0.245,0.134748,0.313199
0.246,0.133002,0.310168
0.247,0.131268,0.307157
0.248,0.129546,0.304163
0.249,0.127835,0.301188
0.25,0.126136,0.298231
0.251,0.124448,0.295292
0.252,0.122771,0.29237
0.253,0.121106,0.289466
0.254,0.119452,0.28658
0.255,0.117809,0.28371
0.256,0.116178,0.280858
0.257,0.114557,0.278022
0.258,0.112947,0.275203
0.259,0.111348,0.272401
0.26,0.10976,0.269615
0.261,0.108183,0.266846
0.262,0.106617,0.264093
0.263,0.105061,0.261355
0.264,0.103516,0.258634
0.265,0.101982,0.255929
0.266,0.100458,0.253239
0.267,0.0989447,0.250565
0.268,0.0974419,0.247906
0.269,0.0959495,0.245263
0.27,0.0944675,0.242635
0.271,0.0929959,0.240022
0.272,0.0915347,0.237424
0.273,0.0900837,0.234841
0.274,0.0886431,0.232273
0.275,0.0872127,0.229719
0.276,0.0857925,0.22718
0.277,0.0843825,0.224656
0.278,0.0829827,0.222146
0.279,0.0815931,0.21965
0.28,0.0802135,0.217169
0.281,0.0788441,0.214702
0.282,0.0774848,0.212249
0.283,0.0761355,0.20981
0.284,0.0747964,0.207384
0.285,0.0734672,0.204973
0.286,0.0721481,0.202576
0.287,0.0708391,0.200192
0.288,0.06954,0.197822
0.289,0.068251,0.195465
0.29,0.066972,0.193122
0.291,0.065703,0.190793
0.292,0.064444,0.188476
0.293,0.0631951,0.186174
0.294,0.0619561,0.183884
0.295,0.0607271,0.181608
0.296,0.0595082,0.179345
0.297,0.0582993,0.177095
0.298,0.0571004,0.174858
0.299,0.0559115,0.172634
0.3,0.0547327,0.170423
0.301,0.0535639,0.168225
0.302,0.0524052,0.16604
0.303,0.0512566,0.163868
0.304,0.0501181,0.161709
0.305,0.0489897,0.159562
0.306,0.0478714,0.157429
0.307,0.0467633,0.155308
0.308,0.0456653,0.1532
0.309,0.0445775,0.151104
0.31,0.0435,0.149021
0.311,0.0424326,0.146951
0.312,0.0413755,0.144893
0.313,0.0403288,0.142848
0.314,0.0392923,0.140816
0.315,0.0382662,0.138796
0.316,0.0372504,0.136788
0.317,0.0362451,0.134794
0.318,0.0352502,0.132811
0.319,0.0342657,0.130841
0.32,0.0332918,0.128884
0.321,0.0323285,0.126939
0.322,0.0313757,0.125007
0.323,0.0304335,0.123087
0.324,0.029502,0.12118
0.325,0.0285812,0.119285
0.326,0.0276712,0.117402
0.327,0.026772,0.115532
0.328,0.0258836,0.113675
0.329,0.0250061,0.11183
0.33,0.0241395,0.109997
0.331,0.0232839,0.108177
0.332,0.0224394,0.10637
0.333,0.0216059,0.104575
0.334,0.0207836,0.102793
0.335,0.0199725,0.101023
0.336,0.0191727,0.0992653
0.337,0.0183841,0.0975206
0.338,0.0176069,0.0957885
0.339,0.0168412,0.094069
0.34,0.0160869,0.0923621
0.341,0.0153442,0.0906679
0.342,0.0146131,0.0889864
0.343,0.0138937,0.0873177
0.344,0.013186,0.0856616
0.345,0.0124902,0.0840184
0.346,0.0118062,0.0823879
0.347,0.0111341,0.0807703
0.348,0.0104741,0.0791656
0.349,0.00982616,0.0775737
0.35,0.00919038,0.0759948
0.351,0.00856684,0.0744289
0.352,0.00795561,0.072876
0.353,0.00735676,0.0713361
0.354,0.00677038,0.0698093
0.355,0.00619654,0.0682957
0.356,0.00563532,0.0667953
0.357,0.0050868,0.0653081
0.358,0.00455106,0.0638341
0.359,0.0040282,0.0623735
0.36,0.00351828,0.0609263
0.361,0.0030214,0.0594924
0.362,0.00253764,0.0580721
0.363,0.00206709,0.0566653
0.364,0.00160984,0.0552721
0.365,0.00116598,0.0538925
0.366,0.000735602,0.0525266
0.367,0.000318791,0.0511744
0.368,0,0.0498361
0.369,0,0.0485117
0.37,0,0.0472012
0.371,0,0.0459047
0.372,0,0.0446222
0.373,0,0.0433539
0.374,0,0.0420998
0.375,0,0.04086
0.376,0,0.0396345
0.377,0,0.0384235
0.378,0,0.0372269
0.379,0,0.0360448
0.38,0,0.0348774
0.381,0,0.0337247
0.382,0,0.0325868
0.383,0,0.0314638
0.384,0,0.0303557
0.385,0,0.0292626
0.386,0,0.0281846
0.387,0,0.0271218
0.388,0,0.0260743
0.389,0,0.0250421
0.39,0,0.0240254
0.391,0,0.0230242
0.392,0,0.0220386
0.393,0,0.0210687
0.394,0,0.0201147
0.395,0,0.0191765
0.396,0,0.0182543
0.397,0,0.0173481
0.398,0,0.0164581
0.399,0,0.0155844
0.4,0,0.0147271
0.401,0,0.0138862
0.402,0,0.0130618
0.403,0,0.0122542
0.404,0,0.0114632
0.405,0,0.0106891
0.406,0,0.00993199
0.407,0,0.00919191
0.408,0,0.00846899
0.409,0,0.00776334
0.41,0,0.00707506
0.411,0,0.00640427
0.412,0,0.00575106
0.413,0,0.00511557
0.414,0,0.00449791
0.415,0,0.00389822
0.416,0,0.00331666
0.417,0,0.00275345
0.418,0,0.002209
0.419,0,0.00168428
0.42,0.000375535,0.0011846
0.421,0.000621895,0.000923463
0.422,0.000193433,0.00137548
0.423,0,0.00188552
0.424,0,0.00241873
0.425,0,0.00297292
0.426,0,0.00354764
0.427,0,0.00414281
0.428,0,0.00475845
0.429,0,0.00539461
0.43,0,0.00605136
0.431,0,0.00672878
0.432,0,0.00742697
0.433,0,0.008146
0.434,0,0.00888595
0.435,0,0.00964691
0.436,0,0.010429
0.437,0,0.0112322
0.438,0,0.0120566
0.439,0,0.0129024
0.44,0,0.0137695
0.441,0,0.0146581
0.442,0,0.0155682
0.443,0,0.0164998
0.444,0,0.017453
0.445,0,0.0184279
0.446,0,0.0194244
0.447,0,0.0204426
0.448,0,0.0214826
0.449,0,0.0225444
0.45,0,0.0236279
0.451,0,0.0247331
0.452,0,0.0258602
0.453,0,0.027009
0.454,0,0.0281795
0.455,0,0.0293718
0.456,0,0.0305857
0.457,0,0.0318213
0.458,0,0.0330784
0.459,0,0.0343571
0.46,0,0.0356571
0.461,0,0.0369785
0.462,0,0.0383212
0.463,0,0.0396849
0.464,0,0.0410697
0.465,0,0.0424752
0.466,0,0.0439015
0.467,0,0.0453483
0.468,0.000326705,0.0468153
0.469,0.000831372,0.0483025
0.47,0.0013578,0.0498095
0.471,0.00190594,0.0513362
0.472,0.00247572,0.0528822
0.473,0.00306707,0.0544472
0.474,0.00367988,0.0560311
0.475,0.00431407,0.0576333
0.476,0.00496951,0.0592536
0.477,0.00564608,0.0608915
0.478,0.00634364,0.0625467
0.479,0.00706201,0.0642187
0.48,0.00780103,0.065907
0.481,0.00856051,0.0676111
0.482,0.00934024,0.0693305
0.483,0.01014,0.0710646
0.484,0.0109595,0.0728128
0.485,0.0117985,0.0745744
0.486,0.0126567,0.0763488
0.487,0.0135338,0.0781351
0.488,0.0144294,0.0799327
0.489,0.0153432,0.0817407
0.49,0.0162748,0.0835581
0.491,0.0172237,0.0853841
0.492,0.0181896,0.0872177
0.493,0.0191718,0.0890578
0.494,0.02017,0.0909033
0.495,0.0211835,0.0927529
0.496,0.0222117,0.0946056
0.497,0.0232539,0.0964598
0.498,0.0243096,0.0983142
0.499,0.025378,0.100167
0.5,0.0264582,0.102017
0.501,0.0275496,0.103863
0.502,0.028651,0.105702
0.503,0.0297617,0.107533
0.504,0.0308807,0.109354
0.505,0.0320067,0.111162
0.506,0.0331387,0.112955
0.507,0.0342755,0.114732
0.508,0.0354157,0.116488
0.509,0.036558,0.118222
0.51,0.0377008,0.119931
0.511,0.0388426,0.121612
0.512,0.0399817,0.12326
0.513,0.0411161,0.124874
0.514,0.0422441,0.126448
0.515,0.0433635,0.12798
0.516,0.044472,0.129464
0.517,0.0455673,0.130897
0.518,0.0466469,0.132272
0.519,0.0477078,0.133586
0.52,0.0487473,0.134832
0.521,0.049762,0.136005
0.522,0.0507486,0.137097
0.523,0.0517033,0.138102
0.524,0.0526222,0.139012
0.525,0.0535007,0.139819
0.526,0.0543342,0.140514
0.527,0.0551175,0.141086
0.528,0.0558451,0.141526
0.529,0.0565106,0.141821
0.53,0.0571073,0.141959
0.531,0.0576278,0.141925
0.532,0.0580636,0.141703
0.533,0.0584057,0.141277
0.534,0.0586437,0.140625
0.535,0.0587659,0.139725
0.536,0.0587593,0.138553
0.537,0.0586087,0.137079
0.538,0.0582969,0.13527
0.539,0.0578037,0.133085
0.54,0.0571053,0.130479
0.541,0.0561732,0.127395
0.542,0.0549727,0.123765
0.543,0.0534607,0.119503
0.544,0.0515819,0.114497
0.545,0.049263,0.108601
0.546,0.0464028,0.10161
0.547,0.0428521,0.0932174
0.548,0.0383709,0.0829309
0.549,0.0325157,0.0698317
0.55,0.0242251,0.0517039
0.551,0.00751766,0.0159474


==> anc/Fig3b_N1535.csv <==
0.001,0.375477,15.7021
0.002,0.187693,7.85094
0.003,0.125077,5.23381
0.004,0.0937543,3.9252
0.005,0.0749483,3.14
0.006,0.0624008,2.6165
0.007,0.0534295,2.24254
0.008,0.0466933,1.96206
0.009,0.0414473,1.74388
0.01,0.0372444,1.56932
0.011,0.0338,1.42648
0.012,0.0309247,1.30744
0.013,0.028487,1.20669
0.014,0.0263931,1.12032
0.015,0.0245744,1.04546
0.016,0.0229792,0.979943
0.017,0.021568,0.922124
0.018,0.0203103,0.870719
0.019,0.0191817,0.824716
0.02,0.018163,0.783303
0.021,0.0172383,0.745827
0.022,0.016395,0.711749
0.023,0.0156223,0.680626
0.024,0.0149115,0.652089
0.025,0.0142551,0.625829
0.026,0.0136469,0.601581
0.027,0.0130814,0.579122
0.028,0.0125542,0.558262
0.029,0.0120613,0.538833
0.03,0.0115991,0.520694
0.031,0.0111649,0.503719
0.032,0.0107559,0.4878
0.033,0.0103698,0.47284
0.034,0.0100047,0.458754
0.035,0.00965871,0.445468
0.036,0.00933026,0.432916
0.037,0.00901794,0.421037
0.038,0.00872046,0.409778
0.039,0.0084367,0.399092
0.04,0.00816562,0.388936
0.041,0.00790629,0.37927
0.042,0.00765788,0.370061
0.043,0.00741963,0.361276
0.044,0.00719085,0.352886
0.045,0.0069709,0.344864
0.046,0.00675922,0.337188
0.047,0.00655527,0.329834
0.048,0.00635858,0.322783
0.049,0.00616869,0.316016
0.05,0.00598521,0.309516
0.051,0.00580776,0.303267
0.052,0.00563599,0.297256
0.053,0.00546959,0.291467
0.054,0.00530824,0.28589
0.055,0.00515169,0.280512
0.056,0.00499968,0.275323
0.057,0.00485196,0.270312
0.058,0.00470833,0.265472
0.059,0.00456856,0.260792
0.06,0.00443247,0.256265
0.061,0.00429989,0.251884
0.062,0.00417063,0.247641
0.063,0.00404455,0.243529
0.064,0.0039215,0.239544
0.065,0.00380134,0.235678
0.066,0.00368394,0.231927
0.067,0.00356917,0.228284
0.068,0.00345693,0.224747
0.069,0.00334711,0.221309
0.07,0.00323959,0.217966
0.071,0.0031343,0.214715
0.072,0.00303113,0.211552
0.073,0.00293,0.208473
0.074,0.00283083,0.205475
0.075,0.00273354,0.202554
0.076,0.00263806,0.199708
0.077,0.00254432,0.196933
0.078,0.00245226,0.194227
0.079,0.00236181,0.191587
0.08,0.00227291,0.189011
0.081,0.00218552,0.186496
0.082,0.00209956,0.184041
0.083,0.00201501,0.181642
0.084,0.0019318,0.179298
0.085,0.00184989,0.177007
0.086,0.00176924,0.174767
0.087,0.0016898,0.172576
0.088,0.00161154,0.170433
0.089,0.00153442,0.168337
0.09,0.0014584,0.166284
0.091,0.00138345,0.164275
0.092,0.00130953,0.162307
0.093,0.00123661,0.16038
0.094,0.00116467,0.158492
0.095,0.00109367,0.156641
0.096,0.00102358,0.154827
0.097,0.000954383,0.153049
0.098,0.00088605,0.151305
0.099,0.000818556,0.149594
0.1,0.000751878,0.147916
0.101,0.000685994,0.146269
0.102,0.000620881,0.144652
0.103,0.00055652,0.143065
0.104,0.00049289,0.141507
0.105,0.000429973,0.139977
0.106,0.00036775,0.138473
0.107,0.000306204,0.136996
0.108,0.000245318,0.135545
0.109,0.000185075,0.134118
0.11,0.00012546,0.132716
0.111,6.64575e-05,0.131338
0.112,8.0538e-06,0.129982
0.113,0,0.128648
0.114,0,0.127337
0.115,0,0.126046
0.116,0,0.124776
0.117,0,0.123526
0.118,0,0.122296
0.119,0,0.121085
0.12,0,0.119892
0.121,0,0.118718
0.122,0,0.117561
0.123,0,0.116422
0.124,0,0.115299
0.125,0,0.114193
0.126,0,0.113102
0.127,0,0.112028
0.128,0,0.110969
0.129,0,0.109924
0.13,0,0.108895
0.131,0,0.107879
0.132,0,0.106878
0.133,0,0.10589
0.134,0,0.104915
0.135,0,0.103954
0.136,0,0.103005
0.137,0,0.102069
0.138,0,0.101144
0.139,0,0.100232
0.14,0,0.0993316
0.141,0,0.0984424
0.142,0,0.0975644
0.143,0,0.0966973
0.144,0,0.0958409
0.145,0,0.094995
0.146,0,0.0941594
0.147,0,0.0933338
0.148,0,0.0925181
0.149,0,0.091712
0.15,0,0.0909154
0.151,0,0.090128
0.152,0,0.0893498
0.153,0,0.0885804
0.154,0,0.0878198
0.155,0,0.0870678
0.156,0,0.0863242
0.157,0,0.0855888
0.158,0,0.0848614
0.159,0,0.0841421
0.16,0,0.0834305
0.161,0,0.0827265
0.162,0,0.08203
0.163,0,0.0813409
0.164,0,0.080659
0.165,0,0.0799843
0.166,0,0.0793164
0.167,0,0.0786554
0.168,0,0.0780011
0.169,0,0.0773535
0.17,0,0.0767123
0.171,0,0.0760774
0.172,0,0.0754488
0.173,0,0.0748264
0.174,0,0.07421
0.175,0,0.0735995
0.176,0,0.0729949
0.177,0,0.072396
0.178,0,0.0718028
0.179,0,0.0712151
0.18,0,0.0706328
0.181,0,0.070056
0.182,0,0.0694843
0.183,0,0.0689179
0.184,0,0.0683566
0.185,0,0.0678003
0.186,0,0.067249
0.187,0,0.0667025
0.188,0,0.0661608
0.189,0,0.0656238
0.19,0,0.0650914
0.191,0,0.0645636
0.192,0,0.0640403
0.193,0,0.0635215
0.194,0,0.0630069
0.195,0,0.0624967
0.196,0,0.0619907
0.197,0,0.0614888
0.198,0,0.0609911
0.199,0,0.0604974
0.2,0,0.0600076
0.201,0,0.0595218
0.202,0,0.0590399
0.203,0,0.0585617
0.204,0,0.0580873
0.205,0,0.0576166
0.206,0,0.0571495
0.207,0,0.0566861
0.208,0,0.0562261
0.209,0,0.0557697
0.21,0,0.0553167
0.211,0,0.0548671
0.212,0,0.0544208
0.213,0,0.0539778
0.214,0,0.0535381
0.215,0,0.0531016
0.216,0,0.0526683
0.217,0,0.0522381
0.218,0,0.051811
0.219,0,0.0513869
0.22,0,0.0509658
0.221,0,0.0505477
0.222,0,0.0501325
0.223,0,0.0497202
0.224,0,0.0493107
0.225,0,0.0489041
0.226,0,0.0485002
0.227,0,0.0480991
0.228,0,0.0477006
0.229,0,0.0473049
0.23,0,0.0469118
0.231,0,0.0465213
0.232,0,0.0461334
0.233,0,0.045748
0.234,0,0.0453651
0.235,0,0.0449847
0.236,0,0.0446068
0.237,0,0.0442313
0.238,0,0.0438582
0.239,0,0.0434874
0.24,0,0.043119
0.241,0,0.0427529
0.242,0,0.0423891
0.243,0,0.0420276
0.244,0,0.0416683
0.245,0,0.0413112
0.246,0,0.0409562
0.247,0,0.0406035
0.248,0,0.0402529
0.249,0,0.0399044
0.25,0,0.039558
0.251,0,0.0392136
0.252,0,0.0388713
0.253,0,0.038531
0.254,0,0.0381928
0.255,0,0.0378565
0.256,0,0.0375222
0.257,0,0.0371898
0.258,0,0.0368593
0.259,0,0.0365308
0.26,0,0.0362041
0.261,0,0.0358793
0.262,0,0.0355563
0.263,0,0.0352352
0.264,0,0.0349159
0.265,0,0.0345984
0.266,0,0.0342826
0.267,0,0.0339686
0.268,0,0.0336564
0.269,0,0.0333459
0.27,0,0.0330371
0.271,0,0.03273
0.272,0,0.0324245
0.273,0,0.0321208
0.274,0,0.0318187
0.275,0,0.0315182
0.276,0,0.0312194
0.277,0,0.0309221
0.278,0,0.0306265
0.279,0,0.0303325
0.28,0,0.03004
0.281,0,0.029749
0.282,0,0.0294596
0.283,0,0.0291717
0.284,0,0.0288854
0.285,0,0.0286005
0.286,0,0.0283172
0.287,0,0.0280353
0.288,0,0.0277549
0.289,0,0.027476
0.29,0,0.0271985
0.291,0,0.0269224
0.292,0,0.0266478
0.293,0,0.0263746
0.294,0,0.0261028
0.295,0,0.0258324
0.296,0,0.0255634
0.297,0,0.0252958
0.298,0,0.0250296
0.299,0,0.0247647
0.3,0,0.0245012
0.301,0,0.024239
0.302,0,0.0239782
0.303,0,0.0237187
0.304,0,0.0234605
0.305,0,0.0232036
0.306,0,0.0229481
0.307,0,0.0226938
0.308,0,0.0224409
0.309,0,0.0221892
0.31,0,0.0219388
0.311,0,0.0216897
0.312,0,0.0214419
0.313,0,0.0211953
0.314,0,0.02095
0.315,0,0.0207059
0.316,0,0.0204631
0.317,0,0.0202215
0.318,0,0.0199811
0.319,0,0.019742
0.32,0,0.0195041
0.321,0,0.0192674
0.322,0,0.019032
0.323,0,0.0187977
0.324,0,0.0185647
0.325,0,0.0183328
0.326,0,0.0181022
0.327,0,0.0178727
0.328,0,0.0176444
0.329,0,0.0174174
0.33,0,0.0171915
0.331,0,0.0169667
0.332,0,0.0167432
0.333,0,0.0165208
0.334,0,0.0162996
0.335,0,0.0160796
0.336,0,0.0158607
0.337,0,0.015643
0.338,0,0.0154265
0.339,0,0.0152111
0.34,0,0.0149969
0.341,0,0.0147838
0.342,0,0.0145719
0.343,0,0.0143611
0.344,0,0.0141515
0.345,0,0.013943
0.346,0,0.0137357
0.347,0,0.0135295
0.348,0,0.0133245
0.349,0,0.0131206
0.35,0,0.0129178
0.351,0,0.0127162
0.352,0,0.0125158
0.353,0,0.0123164
0.354,0,0.0121183
0.355,0,0.0119212
0.356,0,0.0117253
0.357,0,0.0115306
0.358,0,0.0113369
0.359,0,0.0111445
0.36,0,0.0109532
0.361,0,0.010763
0.362,0,0.0105739
0.363,0,0.010386
0.364,0,0.0101993
0.365,0,0.0100137
0.366,0,0.00982924
0.367,0,0.00964594
0.368,0,0.00946379
0.369,0,0.0092828
0.37,0,0.00910296
0.371,0,0.00892428
0.372,0,0.00874676
0.373,0,0.00857041
0.374,0,0.00839521
0.375,0,0.00822119
0.376,0,0.00804833
0.377,0,0.00787665
0.378,0,0.00770613
0.379,0,0.0075368
0.38,0,0.00736865
0.381,0,0.00720168
0.382,0,0.0070359
0.383,0,0.00687131
0.384,0,0.00670791
0.385,0,0.00654571
0.386,0,0.00638471
0.387,0,0.00622491
0.388,0,0.00606633
0.389,0,0.00590895
0.39,0,0.0057528
0.391,0,0.00559786
0.392,0,0.00544415
0.393,0,0.00529167
0.394,0,0.00514043
0.395,0,0.00499042
0.396,0,0.00484166
0.397,0,0.00469415
0.398,0,0.0045479
0.399,0,0.0044029
0.4,0,0.00425917
0.401,0,0.00411671
0.402,0,0.00397553
0.403,0,0.00383562
0.404,0,0.00369701
0.405,0,0.00355969
0.406,0,0.00342367
0.407,0,0.00328895
0.408,0,0.00315555
0.409,0,0.00302346
0.41,0,0.0028927
0.411,0,0.00276327
0.412,0,0.00263518
0.413,0,0.00250844
0.414,0,0.00238305
0.415,0,0.00225902
0.416,0,0.00213636
0.417,0,0.00201507
0.418,0,0.00189517
0.419,0,0.00177666
0.42,0,0.00165955
0.421,0,0.00154385
0.422,0,0.00142958
0.423,0,0.00131673
0.424,0,0.00120534
0.425,0,0.0010954
0.426,0,0.000986946
0.427,0,0.00088
0.428,0,0.000774601
0.429,0,0.000670813
0.43,0,0.000568756
0.431,0,0.000468699
0.432,0,0.000371424
0.433,7.28572e-05,0.000280523
0.434,0.000121911,0.000231217
0.435,5.99875e-05,0.00029544
0.436,0,0.000388133
0.437,0,0.000485595
0.438,0,0.000585184
0.439,0,0.00068627
0.44,0,0.000788629
0.441,0,0.000892162
0.442,0,0.000996817
0.443,0,0.00110256
0.444,0,0.00120939
0.445,0,0.00131727
0.446,0,0.0014262
0.447,0,0.00153617
0.448,0,0.00164717
0.449,0,0.00175921
0.45,0,0.00187226
0.451,0,0.00198632
0.452,0,0.00210139
0.453,0,0.00221745
0.454,0,0.00233451
0.455,0,0.00245255
0.456,0,0.00257155
0.457,0,0.00269152
0.458,0,0.00281244
0.459,0,0.0029343
0.46,0,0.00305708
0.461,0,0.00318078
0.462,0,0.00330539
0.463,0,0.00343087
0.464,0,0.00355723
0.465,0,0.00368443
0.466,0,0.00381247
0.467,0,0.00394133
0.468,0,0.00407098
0.469,0,0.00420141
0.47,0,0.00433258
0.471,0,0.00446448
0.472,0,0.00459708
0.473,0,0.00473036
0.474,0,0.00486427
0.475,0,0.0049988
0.476,0,0.00513391
0.477,0,0.00526957
0.478,0,0.00540573
0.479,0,0.00554237
0.48,0,0.00567944
0.481,0,0.00581689
0.482,0,0.00595469
0.483,0,0.00609278
0.484,0,0.00623112
0.485,0,0.00636965
0.486,0,0.00650832
0.487,0,0.00664706
0.488,0,0.00678582
0.489,0,0.00692453
0.49,0,0.00706312
0.491,0,0.00720152
0.492,0,0.00733964
0.493,0,0.00747742
0.494,0,0.00761476
0.495,0,0.00775158
0.496,0,0.00788777
0.497,0,0.00802325
0.498,0,0.00815789
0.499,0,0.0082916
0.5,0,0.00842424
0.501,0,0.00855571
0.502,0,0.00868586
0.503,0,0.00881455
0.504,0,0.00894165
0.505,0,0.00906699
0.506,0,0.0091904
0.507,0,0.00931172
0.508,0,0.00943075
0.509,0,0.00954731
0.51,0,0.00966117
0.511,0,0.00977213
0.512,0,0.00987994
0.513,0,0.00998436
0.514,0,0.0100851
0.515,0,0.0101819
0.516,0,0.0102745
0.517,0,0.0103624
0.518,0,0.0104455
0.519,0,0.0105233
0.52,0,0.0105953
0.521,0,0.0106613
0.522,0,0.0107206
0.523,0,0.0107729
0.524,0,0.0108176
0.525,0,0.010854
0.526,0,0.0108816
0.527,0,0.0108997
0.528,0,0.0109076
0.529,0,0.0109043
0.53,0,0.010889
0.531,0,0.0108606
0.532,0,0.0108182
0.533,0,0.0107603
0.534,0,0.0106857
0.535,0,0.0105928
0.536,0,0.0104797
0.537,0,0.0103444
0.538,0,0.0101845
0.539,0,0.00999721
0.54,0,0.00977927
0.541,0,0.00952666
0.542,0,0.00923448
0.543,0,0.0088966
0.544,0,0.00850509
0.545,0,0.00804937
0.546,0,0.00751466
0.547,0,0.00687898
0.548,3.12775e-05,0.00610664
0.549,5.28923e-05,0.00513101
0.55,5.85935e-05,0.00379091
0.551,2.39956e-05,0.00116677


==> anc/Fig3b_all.csv <==
0.001,358.086,450.957
0.002,179.043,225.479
0.003,119.363,150.32
0.004,89.5227,112.74
0.005,71.6187,90.1928
0.006,59.6828,75.1612
0.007,51.1573,64.4244
0.008,44.7632,56.3718
0.009,39.7902,50.1088
0.01,35.8117,45.0985
0.011,32.5567,40.9991
0.012,29.8443,37.583
0.013,27.5492,34.6926
0.014,25.582,32.2151
0.015,23.8772,30.0679
0.016,22.3855,28.1892
0.017,21.0693,26.5315
0.018,19.8994,25.0581
0.019,18.8527,23.7398
0.02,17.9107,22.5533
0.021,17.0584,21.4799
0.022,16.2837,20.5041
0.023,15.5763,19.6131
0.024,14.9279,18.7965
0.025,14.3314,18.0451
0.026,13.7809,17.3516
0.027,13.2711,16.7095
0.028,12.7977,16.1133
0.029,12.3571,15.5582
0.03,11.9458,15.0402
0.031,11.5611,14.5555
0.032,11.2004,14.1012
0.033,10.8617,13.6744
0.034,10.5428,13.2728
0.035,10.2423,12.8941
0.036,9.95839,12.5365
0.037,9.68988,12.1982
0.038,9.43553,11.8778
0.039,9.19423,11.5738
0.04,8.96502,11.285
0.041,8.747,11.0103
0.042,8.53938,10.7487
0.043,8.34143,10.4993
0.044,8.1525,10.2612
0.045,7.97197,10.0337
0.046,7.79932,9.81615
0.047,7.63402,9.60785
0.048,7.47562,9.40824
0.049,7.32371,9.21679
0.05,7.17788,9.03302
0.051,7.03779,8.85646
0.052,6.90309,8.6867
0.053,6.7735,8.52336
0.054,6.64871,8.36608
0.055,6.52848,8.21453
0.056,6.41255,8.0684
0.057,6.30071,7.92741
0.058,6.19273,7.7913
0.059,6.08842,7.6598
0.06,5.9876,7.53271
0.061,5.8901,7.40978
0.062,5.79576,7.29084
0.063,5.70442,7.17568
0.064,5.61595,7.06413
0.065,5.53021,6.95602
0.066,5.44708,6.85119
0.067,5.36645,6.74951
0.068,5.28819,6.65082
0.069,5.21222,6.55501
0.07,5.13842,6.46194
0.071,5.06672,6.3715
0.072,4.99701,6.28358
0.073,4.92923,6.19808
0.074,4.86329,6.1149
0.075,4.79911,6.03395
0.076,4.73664,5.95514
0.077,4.6758,5.87838
0.078,4.61652,5.8036
0.079,4.55876,5.73072
0.08,4.50245,5.65967
0.081,4.44755,5.59038
0.082,4.39399,5.52279
0.083,4.34172,5.45684
0.084,4.29072,5.39247
0.085,4.24092,5.32962
0.086,4.19229,5.26824
0.087,4.14479,5.20827
0.088,4.09837,5.14968
0.089,4.05301,5.09242
0.09,4.00866,5.03643
0.091,3.9653,4.98168
0.092,3.92289,4.92813
0.093,3.8814,4.87574
0.094,3.8408,4.82447
0.095,3.80107,4.77429
0.096,3.76217,4.72516
0.097,3.72408,4.67706
0.098,3.68678,4.62994
0.099,3.65024,4.58378
0.1,3.61444,4.53855
0.101,3.57935,4.49422
0.102,3.54496,4.45077
0.103,3.51125,4.40818
0.104,3.4782,4.3664
0.105,3.44578,4.32544
0.106,3.41398,4.28525
0.107,3.38278,4.24582
0.108,3.35217,4.20713
0.109,3.32213,4.16915
0.11,3.29265,4.13187
0.111,3.2637,4.09527
0.112,3.23528,4.05934
0.113,3.20737,4.02404
0.114,3.17996,3.98937
0.115,3.15303,3.95531
0.116,3.12657,3.92185
0.117,3.10057,3.88896
0.118,3.07502,3.85664
0.119,3.04991,3.82487
0.12,3.02523,3.79364
0.121,3.00096,3.76293
0.122,2.9771,3.73273
0.123,2.95363,3.70302
0.124,2.93055,3.67381
0.125,2.90784,3.64507
0.126,2.8855,3.61679
0.127,2.86353,3.58896
0.128,2.8419,3.56157
0.129,2.82062,3.53462
0.13,2.79967,3.50809
0.131,2.77905,3.48197
0.132,2.75875,3.45625
0.133,2.73876,3.43093
0.134,2.71907,3.40599
0.135,2.69969,3.38143
0.136,2.6806,3.35723
0.137,2.66179,3.3334
0.138,2.64327,3.30991
0.139,2.62502,3.28678
0.14,2.60704,3.26398
0.141,2.58931,3.24151
0.142,2.57185,3.21936
0.143,2.55464,3.19753
0.144,2.53767,3.17601
0.145,2.52095,3.15479
0.146,2.50446,3.13387
0.147,2.48821,3.11324
0.148,2.47218,3.0929
0.149,2.45637,3.07284
0.15,2.44078,3.05305
0.151,2.42541,3.03353
0.152,2.41024,3.01427
0.153,2.39528,2.99528
0.154,2.38052,2.97653
0.155,2.36596,2.95804
0.156,2.3516,2.93979
0.157,2.33742,2.92177
0.158,2.32343,2.904
0.159,2.30962,2.88645
0.16,2.296,2.86913
0.161,2.28255,2.85203
0.162,2.26927,2.83515
0.163,2.25617,2.81848
0.164,2.24323,2.80203
0.165,2.23045,2.78578
0.166,2.21784,2.76973
0.167,2.20538,2.75388
0.168,2.19308,2.73823
0.169,2.18093,2.72276
0.17,2.16894,2.70749
0.171,2.15709,2.69241
0.172,2.14538,2.6775
0.173,2.13382,2.66277
0.174,2.1224,2.64823
0.175,2.11111,2.63385
0.176,2.09996,2.61964
0.177,2.08895,2.6056
0.178,2.07806,2.59173
0.179,2.06731,2.57802
0.18,2.05668,2.56446
0.181,2.04618,2.55107
0.182,2.03579,2.53783
0.183,2.02553,2.52474
0.184,2.01539,2.51179
0.185,2.00537,2.499
0.186,1.99546,2.48635
0.187,1.98566,2.47384
0.188,1.97597,2.46147
0.189,1.9664,2.44924
0.19,1.95693,2.43715
0.191,1.94757,2.42519
0.192,1.93831,2.41336
0.193,1.92916,2.40166
0.194,1.92011,2.39009
0.195,1.91115,2.37864
0.196,1.9023,2.36732
0.197,1.89354,2.35612
0.198,1.88488,2.34504
0.199,1.87632,2.33408
0.2,1.86784,2.32323
0.201,1.85946,2.3125
0.202,1.85117,2.30189
0.203,1.84297,2.29138
0.204,1.83485,2.28099
0.205,1.82683,2.2707
0.206,1.81888,2.26052
0.207,1.81102,2.25045
0.208,1.80325,2.24048
0.209,1.79555,2.23061
0.21,1.78794,2.22084
0.211,1.7804,2.21117
0.212,1.77295,2.20161
0.213,1.76557,2.19213
0.214,1.75827,2.18276
0.215,1.75104,2.17348
0.216,1.74388,2.16429
0.217,1.7368,2.15519
0.218,1.7298,2.14619
0.219,1.72286,2.13727
0.22,1.71599,2.12844
0.221,1.7092,2.1197
0.222,1.70247,2.11105
0.223,1.69581,2.10248
0.224,1.68921,2.09399
0.225,1.68268,2.08559
0.226,1.67622,2.07727
0.227,1.66982,2.06902
0.228,1.66349,2.06086
0.229,1.65721,2.05278
0.23,1.651,2.04477
0.231,1.64485,2.03684
0.232,1.63876,2.02899
0.233,1.63273,2.02121
0.234,1.62676,2.01351
0.235,1.62085,2.00587
0.236,1.61499,1.99831
0.237,1.60919,1.99082
0.238,1.60345,1.98341
0.239,1.59776,1.97606
0.24,1.59212,1.96878
0.241,1.58655,1.96156
0.242,1.58102,1.95442
0.243,1.57554,1.94734
0.244,1.57012,1.94032
0.245,1.56475,1.93337
0.246,1.55943,1.92649
0.247,1.55416,1.91966
0.248,1.54894,1.9129
0.249,1.54377,1.9062
0.25,1.53865,1.89956
0.251,1.53358,1.89299
0.252,1.52855,1.88647
0.253,1.52357,1.88001
0.254,1.51864,1.87361
0.255,1.51375,1.86726
0.256,1.50891,1.86098
0.257,1.50411,1.85475
0.258,1.49936,1.84857
0.259,1.49465,1.84245
0.26,1.48998,1.83638
0.261,1.48536,1.83037
0.262,1.48077,1.82441
0.263,1.47623,1.81851
0.264,1.47174,1.81265
0.265,1.46728,1.80685
0.266,1.46286,1.8011
0.267,1.45848,1.7954
0.268,1.45415,1.78974
0.269,1.44985,1.78414
0.27,1.44559,1.77859
0.271,1.44137,1.77308
0.272,1.43718,1.76762
0.273,1.43304,1.76221
0.274,1.42893,1.75685
0.275,1.42485,1.75153
0.276,1.42082,1.74626
0.277,1.41682,1.74103
0.278,1.41285,1.73585
0.279,1.40892,1.73071
0.28,1.40503,1.72561
0.281,1.40117,1.72056
0.282,1.39734,1.71555
0.283,1.39354,1.71059
0.284,1.38978,1.70566
0.285,1.38605,1.70078
0.286,1.38236,1.69594
0.287,1.37869,1.69114
0.288,1.37506,1.68637
0.289,1.37146,1.68165
0.29,1.36789,1.67697
0.291,1.36435,1.67233
0.292,1.36084,1.66772
0.293,1.35737,1.66315
0.294,1.35392,1.65863
0.295,1.3505,1.65413
0.296,1.34711,1.64968
0.297,1.34374,1.64526
0.298,1.34041,1.64088
0.299,1.3371,1.63653
0.3,1.33383,1.63222
0.301,1.33058,1.62794
0.302,1.32735,1.6237
0.303,1.32416,1.61949
0.304,1.32099,1.61532
0.305,1.31784,1.61118
0.306,1.31473,1.60707
0.307,1.31163,1.60299
0.308,1.30857,1.59895
0.309,1.30552,1.59494
0.31,1.30251,1.59096
0.311,1.29951,1.58702
0.312,1.29654,1.5831
0.313,1.2936,1.57921
0.314,1.29068,1.57536
0.315,1.28778,1.57153
0.316,1.2849,1.56774
0.317,1.28205,1.56397
0.318,1.27922,1.56023
0.319,1.27641,1.55652
0.32,1.27363,1.55284
0.321,1.27086,1.54919
0.322,1.26812,1.54556
0.323,1.2654,1.54197
0.324,1.2627,1.5384
0.325,1.26001,1.53485
0.326,1.25735,1.53133
0.327,1.25471,1.52784
0.328,1.25209,1.52438
0.329,1.24949,1.52093
0.33,1.24691,1.51752
0.331,1.24434,1.51413
0.332,1.2418,1.51076
0.333,1.23927,1.50742
0.334,1.23676,1.5041
0.335,1.23427,1.5008
0.336,1.23179,1.49753
0.337,1.22933,1.49428
0.338,1.22689,1.49106
0.339,1.22447,1.48785
0.34,1.22206,1.48467
0.341,1.21967,1.48151
0.342,1.2173,1.47837
0.343,1.21494,1.47525
0.344,1.21259,1.47215
0.345,1.21026,1.46907
0.346,1.20795,1.46601
0.347,1.20564,1.46297
0.348,1.20336,1.45996
0.349,1.20108,1.45696
0.35,1.19883,1.45397
0.351,1.19658,1.45101
0.352,1.19435,1.44807
0.353,1.19213,1.44514
0.354,1.18992,1.44223
0.355,1.18772,1.43934
0.356,1.18554,1.43646
0.357,1.18337,1.4336
0.358,1.18121,1.43076
0.359,1.17906,1.42793
0.36,1.17692,1.42512
0.361,1.17479,1.42232
0.362,1.17267,1.41954
0.363,1.17056,1.41677
0.364,1.16846,1.41402
0.365,1.16637,1.41128
0.366,1.16429,1.40855
0.367,1.16222,1.40584
0.368,1.16016,1.40314
0.369,1.1581,1.40045
0.37,1.15605,1.39778
0.371,1.15401,1.39511
0.372,1.15198,1.39246
0.373,1.14995,1.38982
0.374,1.14793,1.38719
0.375,1.14591,1.38457
0.376,1.14391,1.38196
0.377,1.1419,1.37936
0.378,1.1399,1.37677
0.379,1.13791,1.37418
0.38,1.13592,1.37161
0.381,1.13394,1.36904
0.382,1.13196,1.36649
0.383,1.12998,1.36394
0.384,1.12801,1.36139
0.385,1.12604,1.35885
0.386,1.12407,1.35632
0.387,1.1221,1.3538
0.388,1.12013,1.35128
0.389,1.11817,1.34876
0.39,1.11621,1.34625
0.391,1.11425,1.34375
0.392,1.11228,1.34124
0.393,1.11032,1.33874
0.394,1.10836,1.33625
0.395,1.1064,1.33375
0.396,1.10443,1.33126
0.397,1.10247,1.32877
0.398,1.1005,1.32628
0.399,1.09853,1.3238
0.4,1.09655,1.32131
0.401,1.09457,1.31882
0.402,1.09259,1.31633
0.403,1.09061,1.31384
0.404,1.08862,1.31135
0.405,1.08662,1.30885
0.406,1.08462,1.30636
0.407,1.08262,1.30386
0.408,1.08061,1.30135
0.409,1.07859,1.29885
0.41,1.07656,1.29633
0.411,1.07453,1.29382
0.412,1.07248,1.29129
0.413,1.07043,1.28876
0.414,1.06837,1.28623
0.415,1.0663,1.28369
0.416,1.06422,1.28113
0.417,1.06213,1.27857
0.418,1.06003,1.27601
0.419,1.05792,1.27343
0.42,1.05579,1.27084
0.421,1.05366,1.26824
0.422,1.0515,1.26563
0.423,1.04934,1.26301
0.424,1.04716,1.26037
0.425,1.04497,1.25772
0.426,1.04276,1.25506
0.427,1.04053,1.25238
0.428,1.03829,1.24969
0.429,1.03603,1.24698
0.43,1.03375,1.24426
0.431,1.03146,1.24152
0.432,1.02915,1.23876
0.433,1.02681,1.23598
0.434,1.02446,1.23318
0.435,1.02208,1.23036
0.436,1.01969,1.22753
0.437,1.01727,1.22467
0.438,1.01483,1.22178
0.439,1.01236,1.21888
0.44,1.00987,1.21595
0.441,1.00736,1.21299
0.442,1.00482,1.21001
0.443,1.00225,1.207
0.444,0.999662,1.20397
0.445,0.997041,1.20091
0.446,0.994391,1.19781
0.447,0.991713,1.19469
0.448,0.989004,1.19154
0.449,0.986264,1.18835
0.45,0.983492,1.18514
0.451,0.980687,1.18188
0.452,0.977849,1.1786
0.453,0.974977,1.17527
0.454,0.97207,1.17191
0.455,0.969126,1.16852
0.456,0.966146,1.16508
0.457,0.963127,1.1616
0.458,0.96007,1.15809
0.459,0.956973,1.15452
0.46,0.953835,1.15092
0.461,0.950655,1.14727
0.462,0.947432,1.14358
0.463,0.944165,1.13983
0.464,0.940854,1.13604
0.465,0.937496,1.1322
0.466,0.934092,1.12831
0.467,0.930639,1.12437
0.468,0.927137,1.12037
0.469,0.923584,1.11631
0.47,0.919979,1.1122
0.471,0.916321,1.10803
0.472,0.91261,1.1038
0.473,0.908842,1.09951
0.474,0.905018,1.09516
0.475,0.901135,1.09074
0.476,0.897193,1.08626
0.477,0.89319,1.0817
0.478,0.889125,1.07708
0.479,0.884995,1.07238
0.48,0.8808,1.06761
0.481,0.876539,1.06277
0.482,0.872208,1.05785
0.483,0.867807,1.05285
0.484,0.863335,1.04776
0.485,0.858788,1.04259
0.486,0.854166,1.03734
0.487,0.849467,1.032
0.488,0.844689,1.02656
0.489,0.83983,1.02103
0.49,0.834887,1.01541
0.491,0.829859,1.00969
0.492,0.824744,1.00386
0.493,0.819539,0.997935
0.494,0.814243,0.9919
0.495,0.808852,0.985754
0.496,0.803364,0.979495
0.497,0.797778,0.973119
0.498,0.792089,0.966623
0.499,0.786296,0.960003
0.5,0.780396,0.953256
0.501,0.774385,0.946378
0.502,0.768261,0.939365
0.503,0.76202,0.932213
0.504,0.755659,0.924917
0.505,0.749175,0.917472
0.506,0.742564,0.909875
0.507,0.735823,0.90212
0.508,0.728946,0.894202
0.509,0.72193,0.886115
0.51,0.714771,0.877853
0.511,0.707464,0.869411
0.512,0.700005,0.860782
0.513,0.692387,0.851959
0.514,0.684606,0.842934
0.515,0.676655,0.833701
0.516,0.668529,0.824251
0.517,0.660222,0.814576
0.518,0.651725,0.804665
0.519,0.643032,0.79451
0.52,0.634135,0.784099
0.521,0.625025,0.773422
0.522,0.615693,0.762465
0.523,0.60613,0.751217
0.524,0.596323,0.739661
0.525,0.586262,0.727783
0.526,0.575934,0.715566
0.527,0.565324,0.70299
0.528,0.554418,0.690036
0.529,0.543198,0.67668
0.53,0.531645,0.662898
0.531,0.519739,0.648662
0.532,0.507455,0.633939
0.533,0.494766,0.618695
0.534,0.481643,0.602889
0.535,0.468051,0.586475
0.536,0.453948,0.5694
0.537,0.439289,0.551602
0.538,0.424017,0.533008
0.539,0.408067,0.513531
0.54,0.391358,0.493067
0.541,0.373793,0.471486
0.542,0.355247,0.448628
0.543,0.335562,0.424286
0.544,0.31453,0.398189
0.545,0.291864,0.369965
0.546,0.267155,0.339086
0.547,0.239779,0.304745
0.548,0.208699,0.265606
0.549,0.171928,0.219114
0.55,0.12454,0.158946
0.551,0.0375805,0.0480329


==> anc/Fig4_Born-gamma.csv <==
0.001,200.925
0.002,100.463
0.003,66.9757
0.004,50.2323
0.005,40.1864
0.006,33.4892
0.007,28.7055
0.008,25.1179
0.009,22.3276
0.01,20.0953
0.011,18.2691
0.012,16.7472
0.013,15.4595
0.014,14.3558
0.015,13.3993
0.016,12.5624
0.017,11.824
0.018,11.1677
0.019,10.5805
0.02,10.052
0.021,9.57392
0.022,9.1393
0.023,8.74251
0.024,8.3788
0.025,8.04422
0.026,7.73539
0.027,7.44947
0.028,7.18398
0.029,6.93683
0.03,6.70617
0.031,6.49041
0.032,6.28815
0.033,6.09817
0.034,5.91938
0.035,5.75083
0.036,5.59165
0.037,5.4411
0.038,5.29848
0.039,5.16319
0.04,5.03469
0.041,4.91246
0.042,4.79607
0.043,4.6851
0.044,4.57919
0.045,4.478
0.046,4.38123
0.047,4.28858
0.048,4.19981
0.049,4.11467
0.05,4.03295
0.051,3.95444
0.052,3.87897
0.053,3.80635
0.054,3.73643
0.055,3.66907
0.056,3.60412
0.057,3.54146
0.058,3.48098
0.059,3.42255
0.06,3.36608
0.061,3.31147
0.062,3.25863
0.063,3.20748
0.064,3.15793
0.065,3.10992
0.066,3.06337
0.067,3.01822
0.068,2.97441
0.069,2.93187
0.07,2.89056
0.071,2.85042
0.072,2.8114
0.073,2.77346
0.074,2.73655
0.075,2.70063
0.076,2.66567
0.077,2.63162
0.078,2.59845
0.079,2.56613
0.08,2.53463
0.081,2.5039
0.082,2.47394
0.083,2.4447
0.084,2.41617
0.085,2.38831
0.086,2.36111
0.087,2.33454
0.088,2.30858
0.089,2.28321
0.09,2.25842
0.091,2.23417
0.092,2.21045
0.093,2.18725
0.094,2.16455
0.095,2.14234
0.096,2.12059
0.097,2.0993
0.098,2.07844
0.099,2.05802
0.1,2.038
0.101,2.01839
0.102,1.99917
0.103,1.98033
0.104,1.96186
0.105,1.94374
0.106,1.92597
0.107,1.90854
0.108,1.89143
0.109,1.87465
0.11,1.85817
0.111,1.842
0.112,1.82612
0.113,1.81052
0.114,1.79521
0.115,1.78016
0.116,1.76538
0.117,1.75086
0.118,1.73658
0.119,1.72255
0.12,1.70876
0.121,1.69521
0.122,1.68187
0.123,1.66876
0.124,1.65587
0.125,1.64319
0.126,1.63071
0.127,1.61843
0.128,1.60635
0.129,1.59446
0.13,1.58275
0.131,1.57123
0.132,1.55989
0.133,1.54872
0.134,1.53773
0.135,1.5269
0.136,1.51623
0.137,1.50572
0.138,1.49537
0.139,1.48517
0.14,1.47512
0.141,1.46522
0.142,1.45546
0.143,1.44584
0.144,1.43636
0.145,1.42701
0.146,1.41779
0.147,1.4087
0.148,1.39974
0.149,1.3909
0.15,1.38219
0.151,1.37359
0.152,1.36511
0.153,1.35674
0.154,1.34848
0.155,1.34034
0.156,1.3323
0.157,1.32436
0.158,1.31654
0.159,1.30881
0.16,1.30118
0.161,1.29365
0.162,1.28621
0.163,1.27887
0.164,1.27163
0.165,1.26447
0.166,1.2574
0.167,1.25042
0.168,1.24353
0.169,1.23672
0.17,1.22999
0.171,1.22334
0.172,1.21678
0.173,1.21029
0.174,1.20388
0.175,1.19755
0.176,1.19129
0.177,1.1851
0.178,1.17899
0.179,1.17294
0.18,1.16697
0.181,1.16107
0.182,1.15523
0.183,1.14946
0.184,1.14375
0.185,1.13811
0.186,1.13253
0.187,1.12701
0.188,1.12155
0.189,1.11616
0.19,1.11082
0.191,1.10554
0.192,1.10032
0.193,1.09515
0.194,1.09004
0.195,1.08499
0.196,1.07999
0.197,1.07504
0.198,1.07014
0.199,1.06529
0.2,1.0605
0.201,1.05575
0.202,1.05106
0.203,1.04641
0.204,1.04181
0.205,1.03725
0.206,1.03274
0.207,1.02828
0.208,1.02386
0.209,1.01949
0.21,1.01516
0.211,1.01087
0.212,1.00662
0.213,1.00242
0.214,0.998256
0.215,0.994133
0.216,0.99005
0.217,0.986006
0.218,0.982001
0.219,0.978034
0.22,0.974104
0.221,0.970212
0.222,0.966356
0.223,0.962536
0.224,0.958752
0.225,0.955002
0.226,0.951287
0.227,0.947607
0.228,0.943959
0.229,0.940345
0.23,0.936764
0.231,0.933215
0.232,0.929697
0.233,0.926211
0.234,0.922756
0.235,0.919332
0.236,0.915938
0.237,0.912573
0.238,0.909238
0.239,0.905931
0.24,0.902654
0.241,0.899404
0.242,0.896182
0.243,0.892988
0.244,0.889821
0.245,0.88668
0.246,0.883566
0.247,0.880478
0.248,0.877415
0.249,0.874378
0.25,0.871366
0.251,0.868379
0.252,0.865416
0.253,0.862477
0.254,0.859561
0.255,0.85667
0.256,0.853801
0.257,0.850955
0.258,0.848132
0.259,0.845331
0.26,0.842553
0.261,0.839795
0.262,0.83706
0.263,0.834345
0.264,0.831651
0.265,0.828978
0.266,0.826326
0.267,0.823693
0.268,0.82108
0.269,0.818487
0.27,0.815913
0.271,0.813358
0.272,0.810822
0.273,0.808305
0.274,0.805806
0.275,0.803325
0.276,0.800862
0.277,0.798417
0.278,0.795989
0.279,0.793579
0.28,0.791185
0.281,0.788809
0.282,0.786449
0.283,0.784105
0.284,0.781777
0.285,0.779466
0.286,0.77717
0.287,0.774889
0.288,0.772624
0.289,0.770374
0.29,0.768139
0.291,0.765919
0.292,0.763713
0.293,0.761522
0.294,0.759345
0.295,0.757181
0.296,0.755032
0.297,0.752896
0.298,0.750774
0.299,0.748665
0.3,0.746569
0.301,0.744485
0.302,0.742415
0.303,0.740357
0.304,0.738311
0.305,0.736278
0.306,0.734257
0.307,0.732247
0.308,0.730249
0.309,0.728263
0.31,0.726288
0.311,0.724324
0.312,0.722371
0.313,0.720429
0.314,0.718498
0.315,0.716578
0.316,0.714667
0.317,0.712767
0.318,0.710877
0.319,0.708997
0.32,0.707127
0.321,0.705266
0.322,0.703415
0.323,0.701573
0.324,0.69974
0.325,0.697917
0.326,0.696102
0.327,0.694296
0.328,0.692498
0.329,0.690709
0.33,0.688928
0.331,0.687155
0.332,0.68539
0.333,0.683633
0.334,0.681883
0.335,0.680142
0.336,0.678407
0.337,0.67668
0.338,0.67496
0.339,0.673247
0.34,0.67154
0.341,0.669841
0.342,0.668148
0.343,0.666461
0.344,0.664781
0.345,0.663106
0.346,0.661438
0.347,0.659775
0.348,0.658119
0.349,0.656467
0.35,0.654821
0.351,0.653181
0.352,0.651545
0.353,0.649915
0.354,0.648289
0.355,0.646669
0.356,0.645052
0.357,0.643441
0.358,0.641833
0.359,0.64023
0.36,0.63863
0.361,0.637035
0.362,0.635443
0.363,0.633855
0.364,0.63227
0.365,0.630689
0.366,0.629111
0.367,0.627536
0.368,0.625963
0.369,0.624394
0.37,0.622827
0.371,0.621263
0.372,0.619701
0.373,0.618141
0.374,0.616583
0.375,0.615027
0.376,0.613473
0.377,0.61192
0.378,0.610369
0.379,0.608819
0.38,0.607271
0.381,0.605723
0.382,0.604176
0.383,0.60263
0.384,0.601085
0.385,0.59954
0.386,0.597995
0.387,0.59645
0.388,0.594906
0.389,0.593361
0.39,0.591816
0.391,0.59027
0.392,0.588724
0.393,0.587177
0.394,0.585629
0.395,0.58408
0.396,0.582529
0.397,0.580977
0.398,0.579424
0.399,0.577869
0.4,0.576312
0.401,0.574753
0.402,0.573191
0.403,0.571627
0.404,0.570061
0.405,0.568492
0.406,0.56692
0.407,0.565344
0.408,0.563766
0.409,0.562184
0.41,0.560599
0.411,0.559009
0.412,0.557416
0.413,0.555819
0.414,0.554217
0.415,0.552611
0.416,0.551
0.417,0.549384
0.418,0.547763
0.419,0.546137
0.42,0.544505
0.421,0.542868
0.422,0.541225
0.423,0.539575
0.424,0.53792
0.425,0.536258
0.426,0.534589
0.427,0.532914
0.428,0.531231
0.429,0.529542
0.43,0.527844
0.431,0.526139
0.432,0.524426
0.433,0.522705
0.434,0.520976
0.435,0.519237
0.436,0.51749
0.437,0.515734
0.438,0.513969
0.439,0.512194
0.44,0.510409
0.441,0.508614
0.442,0.506809
0.443,0.504993
0.444,0.503166
0.445,0.501328
0.446,0.499479
0.447,0.497618
0.448,0.495746
0.449,0.493861
0.45,0.491963
0.451,0.490053
0.452,0.48813
0.453,0.486193
0.454,0.484243
0.455,0.482278
0.456,0.480299
0.457,0.478306
0.458,0.476297
0.459,0.474274
0.46,0.472234
0.461,0.470179
0.462,0.468107
0.463,0.466018
0.464,0.463912
0.465,0.461788
0.466,0.459647
0.467,0.457487
0.468,0.455308
0.469,0.453111
0.47,0.450893
0.471,0.448656
0.472,0.446397
0.473,0.444118
0.474,0.441817
0.475,0.439495
0.476,0.437149
0.477,0.434781
0.478,0.432389
0.479,0.429973
0.48,0.427532
0.481,0.425066
0.482,0.422574
0.483,0.420055
0.484,0.417509
0.485,0.414935
0.486,0.412332
0.487,0.409701
0.488,0.407039
0.489,0.404346
0.49,0.401621
0.491,0.398864
0.492,0.396074
0.493,0.393249
0.494,0.39039
0.495,0.387494
0.496,0.38456
0.497,0.381589
0.498,0.378578
0.499,0.375527
0.5,0.372434
0.501,0.369299
0.502,0.366119
0.503,0.362893
0.504,0.35962
0.505,0.356299
0.506,0.352928
0.507,0.349504
0.508,0.346028
0.509,0.342495
0.51,0.338905
0.511,0.335256
0.512,0.331545
0.513,0.32777
0.514,0.323928
0.515,0.320017
0.516,0.316034
0.517,0.311976
0.518,0.307839
0.519,0.30362
0.52,0.299316
0.521,0.294923
0.522,0.290435
0.523,0.285848
0.524,0.281157
0.525,0.276357
0.526,0.271441
0.527,0.266403
0.528,0.261235
0.529,0.255928
0.53,0.250474
0.531,0.244863
0.532,0.239082
0.533,0.233119
0.534,0.22696
0.535,0.220586
0.536,0.213979
0.537,0.207115
0.538,0.199969
0.539,0.192507
0.54,0.18469
0.541,0.176472
0.542,0.167792
0.543,0.158574
0.544,0.148717
0.545,0.138083
0.546,0.126476
0.547,0.113597
0.548,0.0989489
0.549,0.0815826
0.55,0.0591487
0.551,0.0178654


==> anc/Fig4_Born-rho.csv <==
0.001,6.34675e-10
0.002,5.07748e-09
0.003,1.7137e-08
0.004,4.06225e-08
0.005,7.93446e-08
0.006,1.37116e-07
0.007,2.1775e-07
0.008,3.25064e-07
0.009,4.62877e-07
0.01,6.35013e-07
0.011,8.45297e-07
0.012,1.09756e-06
0.013,1.39564e-06
0.014,1.74337e-06
0.015,2.14461e-06
0.016,2.60319e-06
0.017,3.12298e-06
0.018,3.70785e-06
0.019,4.36166e-06
0.02,5.08829e-06
0.021,5.89162e-06
0.022,6.77556e-06
0.023,7.74401e-06
0.024,8.80087e-06
0.025,9.95006e-06
0.026,1.11955e-05
0.027,1.25412e-05
0.028,1.39911e-05
0.029,1.5549e-05
0.03,1.72191e-05
0.031,1.90053e-05
0.032,2.09115e-05
0.033,2.29419e-05
0.034,2.51004e-05
0.035,2.7391e-05
0.036,2.98179e-05
0.037,3.23851e-05
0.038,3.50966e-05
0.039,3.79566e-05
0.04,4.09692e-05
0.041,4.41386e-05
0.042,4.74688e-05
0.043,5.0964e-05
0.044,5.46285e-05
0.045,5.84663e-05
0.046,6.24818e-05
0.047,6.66792e-05
0.048,7.10628e-05
0.049,7.56367e-05
0.05,8.04054e-05
0.051,8.53731e-05
0.052,9.05442e-05
0.053,9.5923e-05
0.054,0.000101514
0.055,0.000107321
0.056,0.00011335
0.057,0.000119604
0.058,0.000126088
0.059,0.000132806
0.06,0.000139763
0.061,0.000146964
0.062,0.000154412
0.063,0.000162114
0.064,0.000170072
0.065,0.000178293
0.066,0.00018678
0.067,0.000195539
0.068,0.000204574
0.069,0.00021389
0.07,0.000223492
0.071,0.000233384
0.072,0.000243571
0.073,0.000254059
0.074,0.000264853
0.075,0.000275956
0.076,0.000287375
0.077,0.000299114
0.078,0.000311178
0.079,0.000323573
0.08,0.000336304
0.081,0.000349375
0.082,0.000362792
0.083,0.000376561
0.084,0.000390686
0.085,0.000405173
0.086,0.000420027
0.087,0.000435254
0.088,0.000450859
0.089,0.000466847
0.09,0.000483225
0.091,0.000499997
0.092,0.000517169
0.093,0.000534748
0.094,0.000552738
0.095,0.000571146
0.096,0.000589976
0.097,0.000609236
0.098,0.000628931
0.099,0.000649066
0.1,0.000669648
0.101,0.000690683
0.102,0.000712177
0.103,0.000734136
0.104,0.000756567
0.105,0.000779474
0.106,0.000802865
0.107,0.000826747
0.108,0.000851125
0.109,0.000876005
0.11,0.000901395
0.111,0.000927301
0.112,0.000953729
0.113,0.000980686
0.114,0.00100818
0.115,0.00103622
0.116,0.0010648
0.117,0.00109394
0.118,0.00112365
0.119,0.00115392
0.12,0.00118477
0.121,0.00121621
0.122,0.00124824
0.123,0.00128087
0.124,0.0013141
0.125,0.00134795
0.126,0.00138242
0.127,0.00141752
0.128,0.00145325
0.129,0.00148963
0.13,0.00152666
0.131,0.00156435
0.132,0.0016027
0.133,0.00164173
0.134,0.00168145
0.135,0.00172186
0.136,0.00176296
0.137,0.00180477
0.138,0.0018473
0.139,0.00189056
0.14,0.00193455
0.141,0.00197927
0.142,0.00202475
0.143,0.00207099
0.144,0.002118
0.145,0.00216578
0.146,0.00221435
0.147,0.00226371
0.148,0.00231388
0.149,0.00236486
0.15,0.00241666
0.151,0.00246929
0.152,0.00252277
0.153,0.00257709
0.154,0.00263228
0.155,0.00268834
0.156,0.00274527
0.157,0.0028031
0.158,0.00286183
0.159,0.00292147
0.16,0.00298203
0.161,0.00304351
0.162,0.00310595
0.163,0.00316933
0.164,0.00323367
0.165,0.00329899
0.166,0.0033653
0.167,0.00343259
0.168,0.0035009
0.169,0.00357022
0.17,0.00364057
0.171,0.00371197
0.172,0.00378441
0.173,0.00385792
0.174,0.0039325
0.175,0.00400817
0.176,0.00408494
0.177,0.00416282
0.178,0.00424182
0.179,0.00432196
0.18,0.00440325
0.181,0.0044857
0.182,0.00456933
0.183,0.00465414
0.184,0.00474015
0.185,0.00482737
0.186,0.00491582
0.187,0.0050055
0.188,0.00509645
0.189,0.00518865
0.19,0.00528214
0.191,0.00537692
0.192,0.00547301
0.193,0.00557043
0.194,0.00566918
0.195,0.00576928
0.196,0.00587075
0.197,0.0059736
0.198,0.00607785
0.199,0.0061835
0.2,0.00629059
0.201,0.00639911
0.202,0.0065091
0.203,0.00662055
0.204,0.0067335
0.205,0.00684795
0.206,0.00696392
0.207,0.00708143
0.208,0.00720049
0.209,0.00732113
0.21,0.00744335
0.211,0.00756718
0.212,0.00769263
0.213,0.00781972
0.214,0.00794847
0.215,0.00807889
0.216,0.008211
0.217,0.00834483
0.218,0.00848039
0.219,0.00861769
0.22,0.00875676
0.221,0.00889762
0.222,0.00904028
0.223,0.00918476
0.224,0.00933109
0.225,0.00947928
0.226,0.00962936
0.227,0.00978134
0.228,0.00993524
0.229,0.0100911
0.23,0.0102489
0.231,0.0104087
0.232,0.0105705
0.233,0.0107343
0.234,0.0109002
0.235,0.0110682
0.236,0.0112382
0.237,0.0114104
0.238,0.0115847
0.239,0.0117611
0.24,0.0119398
0.241,0.0121206
0.242,0.0123037
0.243,0.012489
0.244,0.0126766
0.245,0.0128665
0.246,0.0130588
0.247,0.0132534
0.248,0.0134503
0.249,0.0136497
0.25,0.0138515
0.251,0.0140558
0.252,0.0142625
0.253,0.0144717
0.254,0.0146835
0.255,0.0148978
0.256,0.0151147
0.257,0.0153342
0.258,0.0155563
0.259,0.0157811
0.26,0.0160086
0.261,0.0162389
0.262,0.0164718
0.263,0.0167076
0.264,0.0169462
0.265,0.0171876
0.266,0.0174319
0.267,0.017679
0.268,0.0179291
0.269,0.0181822
0.27,0.0184383
0.271,0.0186973
0.272,0.0189595
0.273,0.0192247
0.274,0.019493
0.275,0.0197645
0.276,0.0200391
0.277,0.020317
0.278,0.0205982
0.279,0.0208826
0.28,0.0211703
0.281,0.0214614
0.282,0.0217558
0.283,0.0220537
0.284,0.0223551
0.285,0.0226599
0.286,0.0229683
0.287,0.0232802
0.288,0.0235957
0.289,0.0239149
0.29,0.0242377
0.291,0.0245643
0.292,0.0248946
0.293,0.0252287
0.294,0.0255666
0.295,0.0259084
0.296,0.0262541
0.297,0.0266038
0.298,0.0269574
0.299,0.0273151
0.3,0.0276769
0.301,0.0280427
0.302,0.0284127
0.303,0.0287869
0.304,0.0291654
0.305,0.0295481
0.306,0.0299352
0.307,0.0303266
0.308,0.0307224
0.309,0.0311227
0.31,0.0315275
0.311,0.0319369
0.312,0.0323508
0.313,0.0327694
0.314,0.0331926
0.315,0.0336206
0.316,0.0340534
0.317,0.034491
0.318,0.0349335
0.319,0.0353809
0.32,0.0358332
0.321,0.0362906
0.322,0.0367531
0.323,0.0372206
0.324,0.0376934
0.325,0.0381714
0.326,0.0386546
0.327,0.0391431
0.328,0.0396371
0.329,0.0401364
0.33,0.0406413
0.331,0.0411517
0.332,0.0416676
0.333,0.0421892
0.334,0.0427165
0.335,0.0432495
0.336,0.0437883
0.337,0.044333
0.338,0.0448836
0.339,0.0454402
0.34,0.0460028
0.341,0.0465715
0.342,0.0471463
0.343,0.0477273
0.344,0.0483145
0.345,0.0489081
0.346,0.049508
0.347,0.0501143
0.348,0.0507272
0.349,0.0513466
0.35,0.0519725
0.351,0.0526052
0.352,0.0532445
0.353,0.0538906
0.354,0.0545436
0.355,0.0552035
0.356,0.0558703
0.357,0.0565442
0.358,0.0572251
0.359,0.0579132
0.36,0.0586085
0.361,0.0593111
0.362,0.060021
0.363,0.0607382
0.364,0.061463
0.365,0.0621952
0.366,0.062935
0.367,0.0636825
0.368,0.0644377
0.369,0.0652006
0.37,0.0659714
0.371,0.06675
0.372,0.0675366
0.373,0.0683312
0.374,0.0691339
0.375,0.0699447
0.376,0.0707638
0.377,0.0715911
0.378,0.0724267
0.379,0.0732707
0.38,0.0741232
0.381,0.0749841
0.382,0.0758537
0.383,0.0767318
0.384,0.0776187
0.385,0.0785143
0.386,0.0794187
0.387,0.080332
0.388,0.0812542
0.389,0.0821854
0.39,0.0831257
0.391,0.084075
0.392,0.0850335
0.393,0.0860012
0.394,0.0869782
0.395,0.0879645
0.396,0.0889602
0.397,0.0899653
0.398,0.0909799
0.399,0.0920041
0.4,0.0930378
0.401,0.0940811
0.402,0.0951341
0.403,0.0961968
0.404,0.0972693
0.405,0.0983516
0.406,0.0994438
0.407,0.100546
0.408,0.101658
0.409,0.10278
0.41,0.103912
0.411,0.105054
0.412,0.106206
0.413,0.107368
0.414,0.10854
0.415,0.109722
0.416,0.110915
0.417,0.112118
0.418,0.113331
0.419,0.114554
0.42,0.115787
0.421,0.117031
0.422,0.118285
0.423,0.119549
0.424,0.120823
0.425,0.122108
0.426,0.123403
0.427,0.124708
0.428,0.126023
0.429,0.127348
0.43,0.128684
0.431,0.13003
0.432,0.131386
0.433,0.132751
0.434,0.134127
0.435,0.135513
0.436,0.136909
0.437,0.138315
0.438,0.13973
0.439,0.141155
0.44,0.14259
0.441,0.144034
0.442,0.145488
0.443,0.146951
0.444,0.148423
0.445,0.149904
0.446,0.151395
0.447,0.152894
0.448,0.154402
0.449,0.155918
0.45,0.157443
0.451,0.158976
0.452,0.160517
0.453,0.162066
0.454,0.163622
0.455,0.165186
0.456,0.166757
0.457,0.168335
0.458,0.169919
0.459,0.17151
0.46,0.173107
0.461,0.17471
0.462,0.176318
0.463,0.177931
0.464,0.179549
0.465,0.181171
0.466,0.182797
0.467,0.184427
0.468,0.18606
0.469,0.187695
0.47,0.189333
0.471,0.190972
0.472,0.192612
0.473,0.194252
0.474,0.195893
0.475,0.197532
0.476,0.199171
0.477,0.200807
0.478,0.20244
0.479,0.20407
0.48,0.205695
0.481,0.207315
0.482,0.208929
0.483,0.210536
0.484,0.212134
0.485,0.213724
0.486,0.215303
0.487,0.216872
0.488,0.218428
0.489,0.21997
0.49,0.221497
0.491,0.223007
0.492,0.2245
0.493,0.225974
0.494,0.227426
0.495,0.228856
0.496,0.230262
0.497,0.231641
0.498,0.232992
0.499,0.234312
0.5,0.235601
0.501,0.236854
0.502,0.23807
0.503,0.239247
0.504,0.240381
0.505,0.24147
0.506,0.24251
0.507,0.2435
0.508,0.244434
0.509,0.24531
0.51,0.246123
0.511,0.246871
0.512,0.247548
0.513,0.24815
0.514,0.248672
0.515,0.24911
0.516,0.249456
0.517,0.249707
0.518,0.249855
0.519,0.249894
0.52,0.249816
0.521,0.249614
0.522,0.249279
0.523,0.248803
0.524,0.248175
0.525,0.247385
0.526,0.246422
0.527,0.245273
0.528,0.243924
0.529,0.242361
0.53,0.240566
0.531,0.238521
0.532,0.236207
0.533,0.233599
0.534,0.230672
0.535,0.227398
0.536,0.223742
0.537,0.219667
0.538,0.215129
0.539,0.210074
0.54,0.204442
0.541,0.198157
0.542,0.191126
0.543,0.183232
0.544,0.174326
0.545,0.164203
0.546,0.15258
0.547,0.139031
0.548,0.122863
0.549,0.102773
0.55,0.0755982
0.551,0.0231671


==> anc/Fig4_fullBorn.csv <==
0.001,200.926
0.002,100.464
0.003,66.9778
0.004,50.2351
0.005,40.1899
0.006,33.4934
0.007,28.7105
0.008,25.1236
0.009,22.3339
0.01,20.1024
0.011,18.2769
0.012,16.7557
0.013,15.4687
0.014,14.3657
0.015,13.41
0.016,12.5738
0.017,11.8361
0.018,11.1805
0.019,10.594
0.02,10.0662
0.021,9.58883
0.022,9.15494
0.023,8.75885
0.024,8.39586
0.025,8.06199
0.026,7.75388
0.027,7.46867
0.028,7.2039
0.029,6.95747
0.03,6.72752
0.031,6.51248
0.032,6.31094
0.033,6.12168
0.034,5.94361
0.035,5.77578
0.036,5.61733
0.037,5.46749
0.038,5.3256
0.039,5.19103
0.04,5.06325
0.041,4.94174
0.042,4.82608
0.043,4.71584
0.044,4.61066
0.045,4.51019
0.046,4.41415
0.047,4.32223
0.048,4.23419
0.049,4.14978
0.05,4.06879
0.051,3.99101
0.052,3.91627
0.053,3.84439
0.054,3.77521
0.055,3.70858
0.056,3.64437
0.057,3.58245
0.058,3.52271
0.059,3.46502
0.06,3.40929
0.061,3.35542
0.062,3.30333
0.063,3.25292
0.064,3.20412
0.065,3.15686
0.066,3.11106
0.067,3.06666
0.068,3.0236
0.069,2.98181
0.07,2.94125
0.071,2.90187
0.072,2.86361
0.073,2.82643
0.074,2.79028
0.075,2.75512
0.076,2.72092
0.077,2.68764
0.078,2.65523
0.079,2.62368
0.08,2.59294
0.081,2.56299
0.082,2.5338
0.083,2.50533
0.084,2.47758
0.085,2.4505
0.086,2.42407
0.087,2.39828
0.088,2.37311
0.089,2.34852
0.09,2.3245
0.091,2.30104
0.092,2.27812
0.093,2.25571
0.094,2.2338
0.095,2.21238
0.096,2.19143
0.097,2.17093
0.098,2.15088
0.099,2.13125
0.1,2.11204
0.101,2.09324
0.102,2.07482
0.103,2.05679
0.104,2.03913
0.105,2.02183
0.106,2.00487
0.107,1.98826
0.108,1.97197
0.109,1.95601
0.11,1.94035
0.111,1.92501
0.112,1.90995
0.113,1.89519
0.114,1.88071
0.115,1.8665
0.116,1.85255
0.117,1.83887
0.118,1.82544
0.119,1.81226
0.12,1.79931
0.121,1.7866
0.122,1.77413
0.123,1.76187
0.124,1.74983
0.125,1.73801
0.126,1.72639
0.127,1.71498
0.128,1.70377
0.129,1.69275
0.13,1.68191
0.131,1.67127
0.132,1.66081
0.133,1.65052
0.134,1.64041
0.135,1.63046
0.136,1.62068
0.137,1.61107
0.138,1.60161
0.139,1.59231
0.14,1.58316
0.141,1.57416
0.142,1.56531
0.143,1.5566
0.144,1.54803
0.145,1.5396
0.146,1.5313
0.147,1.52314
0.148,1.5151
0.149,1.50719
0.15,1.4994
0.151,1.49174
0.152,1.4842
0.153,1.47677
0.154,1.46946
0.155,1.46226
0.156,1.45518
0.157,1.4482
0.158,1.44133
0.159,1.43456
0.16,1.4279
0.161,1.42134
0.162,1.41488
0.163,1.40851
0.164,1.40224
0.165,1.39607
0.166,1.38999
0.167,1.384
0.168,1.3781
0.169,1.37229
0.17,1.36656
0.171,1.36092
0.172,1.35537
0.173,1.34989
0.174,1.3445
0.175,1.33919
0.176,1.33396
0.177,1.3288
0.178,1.32372
0.179,1.31871
0.18,1.31378
0.181,1.30892
0.182,1.30414
0.183,1.29942
0.184,1.29477
0.185,1.29019
0.186,1.28568
0.187,1.28124
0.188,1.27686
0.189,1.27254
0.19,1.26829
0.191,1.2641
0.192,1.25997
0.193,1.2559
0.194,1.2519
0.195,1.24795
0.196,1.24406
0.197,1.24023
0.198,1.23645
0.199,1.23274
0.2,1.22907
0.201,1.22546
0.202,1.22191
0.203,1.21841
0.204,1.21496
0.205,1.21156
0.206,1.20821
0.207,1.20492
0.208,1.20167
0.209,1.19847
0.21,1.19533
0.211,1.19222
0.212,1.18917
0.213,1.18617
0.214,1.18321
0.215,1.18029
0.216,1.17742
0.217,1.1746
0.218,1.17182
0.219,1.16908
0.22,1.16639
0.221,1.16374
0.222,1.16113
0.223,1.15857
0.224,1.15604
0.225,1.15356
0.226,1.15112
0.227,1.14871
0.228,1.14635
0.229,1.14402
0.23,1.14174
0.231,1.13949
0.232,1.13728
0.233,1.13511
0.234,1.13297
0.235,1.13087
0.236,1.12881
0.237,1.12679
0.238,1.1248
0.239,1.12284
0.24,1.12092
0.241,1.11904
0.242,1.11719
0.243,1.11537
0.244,1.11359
0.245,1.11184
0.246,1.11012
0.247,1.10844
0.248,1.10679
0.249,1.10517
0.25,1.10358
0.251,1.10203
0.252,1.10051
0.253,1.09901
0.254,1.09755
0.255,1.09612
0.256,1.09472
0.257,1.09335
0.258,1.09201
0.259,1.0907
0.26,1.08942
0.261,1.08817
0.262,1.08695
0.263,1.08575
0.264,1.08459
0.265,1.08345
0.266,1.08234
0.267,1.08126
0.268,1.08021
0.269,1.07918
0.27,1.07819
0.271,1.07721
0.272,1.07627
0.273,1.07535
0.274,1.07446
0.275,1.0736
0.276,1.07276
0.277,1.07195
0.278,1.07116
0.279,1.0704
0.28,1.06967
0.281,1.06896
0.282,1.06827
0.283,1.06761
0.284,1.06698
0.285,1.06637
0.286,1.06578
0.287,1.06522
0.288,1.06469
0.289,1.06417
0.29,1.06369
0.291,1.06322
0.292,1.06278
0.293,1.06236
0.294,1.06197
0.295,1.0616
0.296,1.06125
0.297,1.06093
0.298,1.06063
0.299,1.06035
0.3,1.0601
0.301,1.05986
0.302,1.05965
0.303,1.05946
0.304,1.0593
0.305,1.05915
0.306,1.05903
0.307,1.05893
0.308,1.05886
0.309,1.0588
0.31,1.05876
0.311,1.05875
0.312,1.05876
0.313,1.05879
0.314,1.05884
0.315,1.05891
0.316,1.059
0.317,1.05911
0.318,1.05925
0.319,1.0594
0.32,1.05958
0.321,1.05977
0.322,1.05999
0.323,1.06022
0.324,1.06048
0.325,1.06076
0.326,1.06105
0.327,1.06137
0.328,1.0617
0.329,1.06206
0.33,1.06243
0.331,1.06283
0.332,1.06324
0.333,1.06367
0.334,1.06412
0.335,1.06459
0.336,1.06508
0.337,1.06559
0.338,1.06612
0.339,1.06666
0.34,1.06723
0.341,1.06781
0.342,1.06841
0.343,1.06903
0.344,1.06967
0.345,1.07032
0.346,1.071
0.347,1.07169
0.348,1.0724
0.349,1.07312
0.35,1.07387
0.351,1.07463
0.352,1.07541
0.353,1.0762
0.354,1.07701
0.355,1.07784
0.356,1.07869
0.357,1.07955
0.358,1.08043
0.359,1.08133
0.36,1.08224
0.361,1.08317
0.362,1.08412
0.363,1.08508
0.364,1.08605
0.365,1.08705
0.366,1.08805
0.367,1.08908
0.368,1.09012
0.369,1.09117
0.37,1.09224
0.371,1.09332
0.372,1.09442
0.373,1.09553
0.374,1.09666
0.375,1.0978
0.376,1.09896
0.377,1.10013
0.378,1.10131
0.379,1.10251
0.38,1.10372
0.381,1.10494
0.382,1.10618
0.383,1.10742
0.384,1.10869
0.385,1.10996
0.386,1.11125
0.387,1.11254
0.388,1.11385
0.389,1.11518
0.39,1.11651
0.391,1.11785
0.392,1.11921
0.393,1.12057
0.394,1.12195
0.395,1.12333
0.396,1.12473
0.397,1.12613
0.398,1.12755
0.399,1.12897
0.4,1.1304
0.401,1.13185
0.402,1.13329
0.403,1.13475
0.404,1.13622
0.405,1.13769
0.406,1.13917
0.407,1.14065
0.408,1.14214
0.409,1.14364
0.41,1.14514
0.411,1.14665
0.412,1.14816
0.413,1.14968
0.414,1.1512
0.415,1.15272
0.416,1.15425
0.417,1.15578
0.418,1.15731
0.419,1.15884
0.42,1.16038
0.421,1.16191
0.422,1.16345
0.423,1.16498
0.424,1.16651
0.425,1.16805
0.426,1.16958
0.427,1.17111
0.428,1.17263
0.429,1.17415
0.43,1.17567
0.431,1.17718
0.432,1.17868
0.433,1.18018
0.434,1.18167
0.435,1.18316
0.436,1.18463
0.437,1.1861
0.438,1.18755
0.439,1.189
0.44,1.19043
0.441,1.19185
0.442,1.19326
0.443,1.19465
0.444,1.19603
0.445,1.19739
0.446,1.19873
0.447,1.20005
0.448,1.20136
0.449,1.20264
0.45,1.2039
0.451,1.20514
0.452,1.20636
0.453,1.20754
0.454,1.20871
0.455,1.20984
0.456,1.21095
0.457,1.21202
0.458,1.21306
0.459,1.21407
0.46,1.21505
0.461,1.21598
0.462,1.21688
0.463,1.21774
0.464,1.21855
0.465,1.21933
0.466,1.22005
0.467,1.22073
0.468,1.22136
0.469,1.22194
0.47,1.22246
0.471,1.22293
0.472,1.22334
0.473,1.22369
0.474,1.22397
0.475,1.22419
0.476,1.22434
0.477,1.22442
0.478,1.22443
0.479,1.22435
0.48,1.2242
0.481,1.22397
0.482,1.22365
0.483,1.22323
0.484,1.22273
0.485,1.22213
0.486,1.22142
0.487,1.22062
0.488,1.2197
0.489,1.21867
0.49,1.21751
0.491,1.21624
0.492,1.21484
0.493,1.21331
0.494,1.21163
0.495,1.20982
0.496,1.20785
0.497,1.20573
0.498,1.20344
0.499,1.20099
0.5,1.19836
0.501,1.19555
0.502,1.19254
0.503,1.18934
0.504,1.18593
0.505,1.1823
0.506,1.17844
0.507,1.17435
0.508,1.17001
0.509,1.16542
0.51,1.16055
0.511,1.15541
0.512,1.14997
0.513,1.14422
0.514,1.13814
0.515,1.13173
0.516,1.12496
0.517,1.11782
0.518,1.11029
0.519,1.10235
0.52,1.09397
0.521,1.08513
0.522,1.07581
0.523,1.06597
0.524,1.0556
0.525,1.04466
0.526,1.03311
0.527,1.02091
0.528,1.00803
0.529,0.994416
0.53,0.980018
0.531,0.964781
0.532,0.948641
0.533,0.931529
0.534,0.913364
0.535,0.894056
0.536,0.873502
0.537,0.85158
0.538,0.828152
0.539,0.803051
0.54,0.776078
0.541,0.746993
0.542,0.715494
0.543,0.681201
0.544,0.643617
0.545,0.602071
0.546,0.55561
0.547,0.502803
0.548,0.441293
0.549,0.366618
0.55,0.267842
0.551,0.0815226


==> anc/Fig4_fullBorn_neg.csv <==
0.001,200.924
0.002,100.461
0.003,66.9736
0.004,50.2295
0.005,40.1828
0.006,33.4849
0.007,28.7006
0.008,25.1122
0.009,22.3212
0.01,20.0883
0.011,18.2612
0.012,16.7387
0.013,15.4503
0.014,14.3459
0.015,13.3887
0.016,12.5511
0.017,11.8119
0.018,11.1549
0.019,10.567
0.02,10.0378
0.021,9.55901
0.022,9.12368
0.023,8.72618
0.024,8.36176
0.025,8.02646
0.026,7.71692
0.027,7.43028
0.028,7.16409
0.029,6.91622
0.03,6.68485
0.031,6.46837
0.032,6.2654
0.033,6.07471
0.034,5.8952
0.035,5.72593
0.036,5.56604
0.037,5.41477
0.038,5.27144
0.039,5.13543
0.04,5.00621
0.041,4.88326
0.042,4.76615
0.043,4.65447
0.044,4.54784
0.045,4.44593
0.046,4.34844
0.047,4.25507
0.048,4.16557
0.049,4.07971
0.05,3.99727
0.051,3.91804
0.052,3.84184
0.053,3.7685
0.054,3.69786
0.055,3.62977
0.056,3.5641
0.057,3.50071
0.058,3.4395
0.059,3.38034
0.06,3.32314
0.061,3.26781
0.062,3.21424
0.063,3.16235
0.064,3.11208
0.065,3.06334
0.066,3.01605
0.067,2.97017
0.068,2.92562
0.069,2.88235
0.07,2.84031
0.071,2.79943
0.072,2.75967
0.073,2.721
0.074,2.68335
0.075,2.6467
0.076,2.61099
0.077,2.5762
0.078,2.54229
0.079,2.50923
0.08,2.47698
0.081,2.44552
0.082,2.41481
0.083,2.38482
0.084,2.35554
0.085,2.32694
0.086,2.29899
0.087,2.27167
0.088,2.24496
0.089,2.21884
0.09,2.19329
0.091,2.16829
0.092,2.14382
0.093,2.11987
0.094,2.09641
0.095,2.07344
0.096,2.05093
0.097,2.02888
0.098,2.00727
0.099,1.98608
0.1,1.96531
0.101,1.94493
0.102,1.92495
0.103,1.90534
0.104,1.8861
0.105,1.86722
0.106,1.84868
0.107,1.83047
0.108,1.8126
0.109,1.79504
0.11,1.77779
0.111,1.76084
0.112,1.74419
0.113,1.72781
0.114,1.71172
0.115,1.6959
0.116,1.68033
0.117,1.66503
0.118,1.64997
0.119,1.63516
0.12,1.62058
0.121,1.60624
0.122,1.59212
0.123,1.57822
0.124,1.56453
0.125,1.55106
0.126,1.53779
0.127,1.52471
0.128,1.51184
0.129,1.49915
0.13,1.48665
0.131,1.47433
0.132,1.46218
0.133,1.45021
0.134,1.43841
0.135,1.42678
0.136,1.4153
0.137,1.40398
0.138,1.39282
0.139,1.38181
0.14,1.37095
0.141,1.36023
0.142,1.34966
0.143,1.33922
0.144,1.32892
0.145,1.31875
0.146,1.30871
0.147,1.2988
0.148,1.28901
0.149,1.27935
0.15,1.2698
0.151,1.26037
0.152,1.25106
0.153,1.24186
0.154,1.23277
0.155,1.22379
0.156,1.21491
0.157,1.20614
0.158,1.19747
0.159,1.1889
0.16,1.18042
0.161,1.17205
0.162,1.16376
0.163,1.15558
0.164,1.14748
0.165,1.13947
0.166,1.13154
0.167,1.12371
0.168,1.11595
0.169,1.10828
0.17,1.1007
0.171,1.09319
0.172,1.08576
0.173,1.0784
0.174,1.07112
0.175,1.06392
0.176,1.05679
0.177,1.04973
0.178,1.04274
0.179,1.03582
0.18,1.02896
0.181,1.02218
0.182,1.01546
0.183,1.0088
0.184,1.00221
0.185,0.995675
0.186,0.989205
0.187,0.982796
0.188,0.976445
0.189,0.970152
0.19,0.963917
0.191,0.957737
0.192,0.951613
0.193,0.945544
0.194,0.939527
0.195,0.933564
0.196,0.927652
0.197,0.921791
0.198,0.91598
0.199,0.910218
0.2,0.904505
0.201,0.898839
0.202,0.893221
0.203,0.887649
0.204,0.882122
0.205,0.87664
0.206,0.871202
0.207,0.865807
0.208,0.860455
0.209,0.855145
0.21,0.849876
0.211,0.844648
0.212,0.839461
0.213,0.834312
0.214,0.829203
0.215,0.824132
0.216,0.819098
0.217,0.814102
0.218,0.809143
0.219,0.804219
0.22,0.799331
0.221,0.794478
0.222,0.789659
0.223,0.784874
0.224,0.780123
0.225,0.775404
0.226,0.770718
0.227,0.766064
0.228,0.761442
0.229,0.75685
0.23,0.752289
0.231,0.747758
0.232,0.743257
0.233,0.738785
0.234,0.734342
0.235,0.729927
0.236,0.72554
0.237,0.721181
0.238,0.716849
0.239,0.712544
0.24,0.708265
0.241,0.704013
0.242,0.699786
0.243,0.695584
0.244,0.691407
0.245,0.687255
0.246,0.683128
0.247,0.679024
0.248,0.674943
0.249,0.670886
0.25,0.666852
0.251,0.66284
0.252,0.658851
0.253,0.654883
0.254,0.650938
0.255,0.647013
0.256,0.64311
0.257,0.639227
0.258,0.635365
0.259,0.631523
0.26,0.627701
0.261,0.623898
0.262,0.620115
0.263,0.616351
0.264,0.612606
0.265,0.60888
0.266,0.605171
0.267,0.601481
0.268,0.597809
0.269,0.594154
0.27,0.590517
0.271,0.586896
0.272,0.583293
0.273,0.579706
0.274,0.576136
0.275,0.572581
0.276,0.569043
0.277,0.56552
0.278,0.562013
0.279,0.558522
0.28,0.555045
0.281,0.551583
0.282,0.548136
0.283,0.544704
0.284,0.541286
0.285,0.537882
0.286,0.534492
0.287,0.531116
0.288,0.527753
0.289,0.524404
0.29,0.521067
0.291,0.517744
0.292,0.514434
0.293,0.511137
0.294,0.507852
0.295,0.504579
0.296,0.501318
0.297,0.49807
0.298,0.494833
0.299,0.491609
0.3,0.488395
0.301,0.485194
0.302,0.482003
0.303,0.478824
0.304,0.475655
0.305,0.472497
0.306,0.46935
0.307,0.466214
0.308,0.463088
0.309,0.459972
0.31,0.456867
0.311,0.453771
0.312,0.450686
0.313,0.44761
0.314,0.444544
0.315,0.441487
0.316,0.43844
0.317,0.435402
0.318,0.432373
0.319,0.429354
0.32,0.426343
0.321,0.423341
0.322,0.420348
0.323,0.417364
0.324,0.414388
0.325,0.41142
0.326,0.408461
0.327,0.405511
0.328,0.402568
0.329,0.399633
0.33,0.396706
0.331,0.393788
0.332,0.390877
0.333,0.387973
0.334,0.385078
0.335,0.38219
0.336,0.379309
0.337,0.376435
0.338,0.373569
0.339,0.370711
0.34,0.367859
0.341,0.365015
0.342,0.362177
0.343,0.359346
0.344,0.356523
0.345,0.353706
0.346,0.350896
0.347,0.348093
0.348,0.345296
0.349,0.342506
0.35,0.339722
0.351,0.336945
0.352,0.334174
0.353,0.33141
0.354,0.328652
0.355,0.325901
0.356,0.323155
0.357,0.320416
0.358,0.317683
0.359,0.314956
0.36,0.312236
0.361,0.309521
0.362,0.306812
0.363,0.30411
0.364,0.301413
0.365,0.298723
0.366,0.296038
0.367,0.293359
0.368,0.290687
0.369,0.28802
0.37,0.285359
0.371,0.282704
0.372,0.280055
0.373,0.277411
0.374,0.274774
0.375,0.272142
0.376,0.269516
0.377,0.266896
0.378,0.264282
0.379,0.261674
0.38,0.259072
0.381,0.256475
0.382,0.253885
0.383,0.2513
0.384,0.248721
0.385,0.246149
0.386,0.243582
0.387,0.241021
0.388,0.238466
0.389,0.235918
0.39,0.233375
0.391,0.230839
0.392,0.228309
0.393,0.225785
0.394,0.223267
0.395,0.220755
0.396,0.21825
0.397,0.215752
0.398,0.213259
0.399,0.210774
0.4,0.208294
0.401,0.205822
0.402,0.203356
0.403,0.200897
0.404,0.198445
0.405,0.195999
0.406,0.193561
0.407,0.19113
0.408,0.188706
0.409,0.186289
0.41,0.183879
0.411,0.181477
0.412,0.179083
0.413,0.176695
0.414,0.174316
0.415,0.171945
0.416,0.169581
0.417,0.167226
0.418,0.164878
0.419,0.162539
0.42,0.160208
0.421,0.157886
0.422,0.155572
0.423,0.153267
0.424,0.150971
0.425,0.148684
0.426,0.146407
0.427,0.144138
0.428,0.141879
0.429,0.13963
0.43,0.13739
0.431,0.13516
0.432,0.13294
0.433,0.130731
0.434,0.128532
0.435,0.126343
0.436,0.124165
0.437,0.121999
0.438,0.119843
0.439,0.117698
0.44,0.115565
0.441,0.113444
0.442,0.111335
0.443,0.109237
0.444,0.107152
0.445,0.105079
0.446,0.103019
0.447,0.100972
0.448,0.0989383
0.449,0.0969176
0.45,0.0949105
0.451,0.0929172
0.452,0.0909379
0.453,0.0889728
0.454,0.0870223
0.455,0.0850864
0.456,0.0831655
0.457,0.0812599
0.458,0.0793697
0.459,0.0774953
0.46,0.0756368
0.461,0.0737946
0.462,0.0719689
0.463,0.07016
0.464,0.0683681
0.465,0.0665936
0.466,0.0648367
0.467,0.0630977
0.468,0.0613769
0.469,0.0596745
0.47,0.0579908
0.471,0.0563263
0.472,0.054681
0.473,0.0530554
0.474,0.0514497
0.475,0.0498643
0.476,0.0482994
0.477,0.0467553
0.478,0.0452324
0.479,0.043731
0.48,0.0422514
0.481,0.0407938
0.482,0.0393586
0.483,0.0379461
0.484,0.0365567
0.485,0.0351906
0.486,0.0338481
0.487,0.0325296
0.488,0.0312354
0.489,0.0299658
0.49,0.0287211
0.491,0.0275016
0.492,0.0263076
0.493,0.0251395
0.494,0.0239975
0.495,0.0228819
0.496,0.021793
0.497,0.0207311
0.498,0.0196966
0.499,0.0186896
0.5,0.0177104
0.501,0.0167594
0.502,0.0158367
0.503,0.0149427
0.504,0.0140775
0.505,0.0132415
0.506,0.0124347
0.507,0.0116574
0.508,0.0109099
0.509,0.0101922
0.51,0.00950453
0.511,0.00884705
0.512,0.00821986
0.513,0.00762307
0.514,0.00705673
0.515,0.00652091
0.516,0.00601561
0.517,0.00554084
0.518,0.00509653
0.519,0.00468261
0.52,0.00429896
0.521,0.00394541
0.522,0.00362174
0.523,0.00332769
0.524,0.00306294
0.525,0.00282708
0.526,0.00261967
0.527,0.00244017
0.528,0.00228794
0.529,0.00216229
0.53,0.00206237
0.531,0.00198725
0.532,0.00193584
0.533,0.00190692
0.534,0.00189908
0.535,0.00191071
0.536,0.00193998
0.537,0.00198479
0.538,0.00204271
0.539,0.00211095
0.54,0.00218623
0.541,0.00226472
0.542,0.00234183
0.543,0.00241203
0.544,0.00246852
0.545,0.00250262
0.546,0.00250296
0.547,0.00245372
0.548,0.00233106
0.549,0.00209405
0.55,0.00165219
0.551,0.000542341


==> anc/Fig5_Born_neg.csv <==
0.001,191.456
0.002,95.7277
0.003,63.8179
0.004,47.8628
0.005,38.2896
0.006,31.9073
0.007,27.3485
0.008,23.9293
0.009,21.2698
0.01,19.1421
0.011,17.4013
0.012,15.9505
0.013,14.7229
0.014,13.6705
0.015,12.7585
0.016,11.9604
0.017,11.2562
0.018,10.6301
0.019,10.07
0.02,9.56577
0.021,9.10956
0.022,8.6948
0.023,8.31607
0.024,7.96887
0.025,7.64942
0.026,7.35452
0.027,7.08143
0.028,6.82782
0.029,6.59168
0.03,6.37126
0.031,6.16503
0.032,5.97167
0.033,5.79001
0.034,5.61901
0.035,5.45776
0.036,5.30545
0.037,5.16136
0.038,5.02482
0.039,4.89527
0.04,4.77218
0.041,4.65508
0.042,4.54353
0.043,4.43716
0.044,4.3356
0.045,4.23854
0.046,4.14569
0.047,4.05676
0.048,3.97153
0.049,3.88976
0.05,3.81125
0.051,3.7358
0.052,3.66324
0.053,3.5934
0.054,3.52614
0.055,3.4613
0.056,3.39877
0.057,3.33842
0.058,3.28013
0.059,3.22381
0.06,3.16935
0.061,3.11667
0.062,3.06567
0.063,3.01628
0.064,2.96842
0.065,2.92202
0.066,2.87701
0.067,2.83333
0.068,2.79093
0.069,2.74974
0.07,2.70972
0.071,2.67082
0.072,2.63298
0.073,2.59617
0.074,2.56034
0.075,2.52546
0.076,2.49149
0.077,2.45838
0.078,2.42611
0.079,2.39465
0.08,2.36397
0.081,2.33403
0.082,2.30481
0.083,2.27629
0.084,2.24843
0.085,2.22122
0.086,2.19464
0.087,2.16865
0.088,2.14324
0.089,2.1184
0.09,2.09409
0.091,2.07032
0.092,2.04704
0.093,2.02426
0.094,2.00196
0.095,1.98011
0.096,1.95871
0.097,1.93774
0.098,1.91719
0.099,1.89704
0.1,1.87729
0.101,1.85792
0.102,1.83892
0.103,1.82028
0.104,1.80199
0.105,1.78404
0.106,1.76642
0.107,1.74912
0.108,1.73213
0.109,1.71544
0.11,1.69904
0.111,1.68294
0.112,1.66711
0.113,1.65155
0.114,1.63626
0.115,1.62122
0.116,1.60643
0.117,1.59189
0.118,1.57759
0.119,1.56352
0.12,1.54967
0.121,1.53604
0.122,1.52263
0.123,1.50943
0.124,1.49643
0.125,1.48363
0.126,1.47102
0.127,1.45861
0.128,1.44638
0.129,1.43433
0.13,1.42246
0.131,1.41076
0.132,1.39923
0.133,1.38786
0.134,1.37666
0.135,1.36561
0.136,1.35472
0.137,1.34398
0.138,1.33338
0.139,1.32293
0.14,1.31262
0.141,1.30245
0.142,1.29241
0.143,1.2825
0.144,1.27273
0.145,1.26308
0.146,1.25355
0.147,1.24415
0.148,1.23486
0.149,1.22569
0.15,1.21663
0.151,1.20769
0.152,1.19885
0.153,1.19012
0.154,1.1815
0.155,1.17298
0.156,1.16456
0.157,1.15624
0.158,1.14801
0.159,1.13989
0.16,1.13185
0.161,1.12391
0.162,1.11605
0.163,1.10829
0.164,1.10061
0.165,1.09301
0.166,1.0855
0.167,1.07807
0.168,1.07072
0.169,1.06345
0.17,1.05625
0.171,1.04913
0.172,1.04209
0.173,1.03512
0.174,1.02822
0.175,1.02139
0.176,1.01463
0.177,1.00793
0.178,1.00131
0.179,0.99475
0.18,0.988255
0.181,0.981823
0.182,0.975454
0.183,0.969145
0.184,0.962897
0.185,0.956708
0.186,0.950577
0.187,0.944503
0.188,0.938485
0.189,0.932523
0.19,0.926615
0.191,0.92076
0.192,0.914958
0.193,0.909207
0.194,0.903507
0.195,0.897857
0.196,0.892256
0.197,0.886703
0.198,0.881198
0.199,0.87574
0.2,0.870328
0.201,0.864961
0.202,0.859639
0.203,0.85436
0.204,0.849125
0.205,0.843932
0.206,0.83878
0.207,0.83367
0.208,0.828601
0.209,0.823571
0.21,0.818581
0.211,0.813629
0.212,0.808715
0.213,0.803839
0.214,0.798999
0.215,0.794196
0.216,0.789429
0.217,0.784696
0.218,0.779999
0.219,0.775335
0.22,0.770705
0.221,0.766109
0.222,0.761545
0.223,0.757012
0.224,0.752512
0.225,0.748043
0.226,0.743604
0.227,0.739196
0.228,0.734817
0.229,0.730468
0.23,0.726148
0.231,0.721856
0.232,0.717592
0.233,0.713356
0.234,0.709147
0.235,0.704965
0.236,0.700809
0.237,0.69668
0.238,0.692576
0.239,0.688497
0.24,0.684443
0.241,0.680414
0.242,0.67641
0.243,0.672429
0.244,0.668471
0.245,0.664537
0.246,0.660625
0.247,0.656737
0.248,0.65287
0.249,0.649025
0.25,0.645202
0.251,0.6414
0.252,0.637619
0.253,0.633858
0.254,0.630118
0.255,0.626398
0.256,0.622698
0.257,0.619018
0.258,0.615356
0.259,0.611714
0.26,0.60809
0.261,0.604485
0.262,0.600898
0.263,0.597328
0.264,0.593777
0.265,0.590242
0.266,0.586725
0.267,0.583225
0.268,0.579742
0.269,0.576275
0.27,0.572824
0.271,0.569389
0.272,0.56597
0.273,0.562566
0.274,0.559178
0.275,0.555805
0.276,0.552447
0.277,0.549103
0.278,0.545774
0.279,0.54246
0.28,0.539159
0.281,0.535872
0.282,0.532599
0.283,0.529339
0.284,0.526093
0.285,0.52286
0.286,0.51964
0.287,0.516432
0.288,0.513237
0.289,0.510055
0.29,0.506885
0.291,0.503726
0.292,0.50058
0.293,0.497446
0.294,0.494323
0.295,0.491211
0.296,0.488111
0.297,0.485021
0.298,0.481943
0.299,0.478876
0.3,0.475819
0.301,0.472772
0.302,0.469736
0.303,0.466711
0.304,0.463695
0.305,0.460689
0.306,0.457693
0.307,0.454707
0.308,0.45173
0.309,0.448763
0.31,0.445804
0.311,0.442855
0.312,0.439915
0.313,0.436984
0.314,0.434062
0.315,0.431148
0.316,0.428243
0.317,0.425347
0.318,0.422458
0.319,0.419578
0.32,0.416706
0.321,0.413842
0.322,0.410986
0.323,0.408138
0.324,0.405297
0.325,0.402464
0.326,0.399639
0.327,0.39682
0.328,0.39401
0.329,0.391206
0.33,0.388409
0.331,0.38562
0.332,0.382837
0.333,0.380062
0.334,0.377293
0.335,0.374531
0.336,0.371775
0.337,0.369026
0.338,0.366284
0.339,0.363547
0.34,0.360818
0.341,0.358094
0.342,0.355377
0.343,0.352665
0.344,0.34996
0.345,0.347261
0.346,0.344568
0.347,0.34188
0.348,0.339199
0.349,0.336523
0.35,0.333853
0.351,0.331188
0.352,0.328529
0.353,0.325876
0.354,0.323228
0.355,0.320586
0.356,0.317949
0.357,0.315317
0.358,0.312691
0.359,0.31007
0.36,0.307455
0.361,0.304844
0.362,0.302239
0.363,0.299639
0.364,0.297044
0.365,0.294455
0.366,0.29187
0.367,0.28929
0.368,0.286716
0.369,0.284147
0.37,0.281582
0.371,0.279023
0.372,0.276468
0.373,0.273919
0.374,0.271375
0.375,0.268835
0.376,0.266301
0.377,0.263771
0.378,0.261247
0.379,0.258728
0.38,0.256213
0.381,0.253704
0.382,0.251199
0.383,0.2487
0.384,0.246206
0.385,0.243716
0.386,0.241232
0.387,0.238753
0.388,0.236279
0.389,0.23381
0.39,0.231347
0.391,0.228889
0.392,0.226435
0.393,0.223988
0.394,0.221545
0.395,0.219108
0.396,0.216677
0.397,0.214251
0.398,0.21183
0.399,0.209415
0.4,0.207006
0.401,0.204602
0.402,0.202204
0.403,0.199812
0.404,0.197426
0.405,0.195046
0.406,0.192672
0.407,0.190304
0.408,0.187942
0.409,0.185587
0.41,0.183237
0.411,0.180895
0.412,0.178559
0.413,0.176229
0.414,0.173906
0.415,0.171591
0.416,0.169282
0.417,0.16698
0.418,0.164685
0.419,0.162397
0.42,0.160117
0.421,0.157845
0.422,0.15558
0.423,0.153323
0.424,0.151074
0.425,0.148832
0.426,0.146599
0.427,0.144375
0.428,0.142158
0.429,0.139951
0.43,0.137752
0.431,0.135562
0.432,0.133381
0.433,0.131209
0.434,0.129047
0.435,0.126894
0.436,0.124751
0.437,0.122618
0.438,0.120495
0.439,0.118382
0.44,0.11628
0.441,0.114188
0.442,0.112108
0.443,0.110038
0.444,0.107979
0.445,0.105932
0.446,0.103897
0.447,0.101874
0.448,0.0998623
0.449,0.0978633
0.45,0.0958768
0.451,0.0939031
0.452,0.0919423
0.453,0.0899949
0.454,0.0880609
0.455,0.0861406
0.456,0.0842343
0.457,0.0823423
0.458,0.0804647
0.459,0.0786019
0.46,0.0767541
0.461,0.0749215
0.462,0.0731045
0.463,0.0713033
0.464,0.0695182
0.465,0.0677494
0.466,0.0659973
0.467,0.0642622
0.468,0.0625443
0.469,0.0608439
0.47,0.0591613
0.471,0.0574969
0.472,0.0558508
0.473,0.0542235
0.474,0.0526153
0.475,0.0510263
0.476,0.0494571
0.477,0.0479078
0.478,0.0463788
0.479,0.0448704
0.48,0.0433829
0.481,0.0419167
0.482,0.0404721
0.483,0.0390494
0.484,0.037649
0.485,0.036271
0.486,0.034916
0.487,0.0335842
0.488,0.032276
0.489,0.0309916
0.49,0.0297314
0.491,0.0284958
0.492,0.027285
0.493,0.0260994
0.494,0.0249393
0.495,0.0238051
0.496,0.0226969
0.497,0.0216152
0.498,0.0205603
0.499,0.0195324
0.5,0.0185319
0.501,0.017559
0.502,0.0166141
0.503,0.0156974
0.504,0.0148091
0.505,0.0139496
0.506,0.013119
0.507,0.0123176
0.508,0.0115457
0.509,0.0108034
0.51,0.0100909
0.511,0.0094084
0.512,0.00875605
0.513,0.00813398
0.514,0.00754229
0.515,0.00698108
0.516,0.00645039
0.517,0.00595026
0.518,0.00548068
0.519,0.0050416
0.52,0.00463295
0.521,0.00425459
0.522,0.00390637
0.523,0.00358806
0.524,0.00329937
0.525,0.00303997
0.526,0.00280945
0.527,0.00260732
0.528,0.002433
0.529,0.00228583
0.53,0.00216504
0.531,0.00206974
0.532,0.00199891
0.533,0.00195137
0.534,0.00192579
0.535,0.00192062
0.536,0.00193409
0.537,0.00196418
0.538,0.00200853
0.539,0.00206443
0.54,0.0021287
0.541,0.00219758
0.542,0.00226661
0.543,0.0023304
0.544,0.00238227
0.545,0.00241377
0.546,0.00241377
0.547,0.00236681
0.548,0.00224965
0.549,0.0020224
0.55,0.00159711
0.551,0.000524808


==> anc/Fig5_N1520_180deg.csv <==
0.001,100.557
0.002,50.2772
0.003,33.5169
0.004,25.1363
0.005,20.1077
0.006,16.755
0.007,14.3601
0.008,12.5637
0.009,11.1663
0.01,10.0482
0.011,9.13331
0.012,8.37076
0.013,7.72541
0.014,7.17215
0.015,6.69255
0.016,6.27281
0.017,5.90237
0.018,5.573
0.019,5.27822
0.02,5.01284
0.021,4.77267
0.022,4.55426
0.023,4.35478
0.024,4.17185
0.025,4.00351
0.026,3.84805
0.027,3.70405
0.028,3.57029
0.029,3.4457
0.03,3.32936
0.031,3.22048
0.032,3.11836
0.033,3.02238
0.034,2.93201
0.035,2.84675
0.036,2.76619
0.037,2.68994
0.038,2.61767
0.039,2.54906
0.04,2.48385
0.041,2.42178
0.042,2.36263
0.043,2.3062
0.044,2.25229
0.045,2.20075
0.046,2.15142
0.047,2.10415
0.048,2.05883
0.049,2.01532
0.05,1.97352
0.051,1.93333
0.052,1.89465
0.053,1.85741
0.054,1.82152
0.055,1.78691
0.056,1.7535
0.057,1.72124
0.058,1.69007
0.059,1.65993
0.06,1.63076
0.061,1.60253
0.062,1.57518
0.063,1.54868
0.064,1.52298
0.065,1.49805
0.066,1.47385
0.067,1.45036
0.068,1.42753
0.069,1.40534
0.07,1.38376
0.071,1.36276
0.072,1.34233
0.073,1.32244
0.074,1.30307
0.075,1.28419
0.076,1.26579
0.077,1.24784
0.078,1.23034
0.079,1.21326
0.08,1.19659
0.081,1.18031
0.082,1.1644
0.083,1.14887
0.084,1.13368
0.085,1.11884
0.086,1.10432
0.087,1.09011
0.088,1.07622
0.089,1.06261
0.09,1.0493
0.091,1.03625
0.092,1.02348
0.093,1.01096
0.094,0.998693
0.095,0.986667
0.096,0.974876
0.097,0.963312
0.098,0.951968
0.099,0.940838
0.1,0.929914
0.101,0.919192
0.102,0.908664
0.103,0.898326
0.104,0.888172
0.105,0.878196
0.106,0.868393
0.107,0.85876
0.108,0.84929
0.109,0.83998
0.11,0.830825
0.111,0.821821
0.112,0.812963
0.113,0.804249
0.114,0.795673
0.115,0.787234
0.116,0.778926
0.117,0.770747
0.118,0.762693
0.119,0.754762
0.12,0.746949
0.121,0.739253
0.122,0.73167
0.123,0.724198
0.124,0.716834
0.125,0.709575
0.126,0.702419
0.127,0.695363
0.128,0.688405
0.129,0.681543
0.13,0.674774
0.131,0.668097
0.132,0.661509
0.133,0.655008
0.134,0.648593
0.135,0.642261
0.136,0.636011
0.137,0.62984
0.138,0.623748
0.139,0.617732
0.14,0.611791
0.141,0.605923
0.142,0.600126
0.143,0.5944
0.144,0.588742
0.145,0.583152
0.146,0.577627
0.147,0.572167
0.148,0.566771
0.149,0.561436
0.15,0.556162
0.151,0.550948
0.152,0.545791
0.153,0.540693
0.154,0.53565
0.155,0.530662
0.156,0.525728
0.157,0.520847
0.158,0.516019
0.159,0.511241
0.16,0.506513
0.161,0.501834
0.162,0.497204
0.163,0.492621
0.164,0.488084
0.165,0.483593
0.166,0.479147
0.167,0.474745
0.168,0.470386
0.169,0.466069
0.17,0.461795
0.171,0.457561
0.172,0.453368
0.173,0.449215
0.174,0.4451
0.175,0.441024
0.176,0.436985
0.177,0.432984
0.178,0.429019
0.179,0.425089
0.18,0.421196
0.181,0.417336
0.182,0.413511
0.183,0.40972
0.184,0.405962
0.185,0.402236
0.186,0.398542
0.187,0.39488
0.188,0.391249
0.189,0.387648
0.19,0.384078
0.191,0.380537
0.192,0.377026
0.193,0.373543
0.194,0.370089
0.195,0.366663
0.196,0.363264
0.197,0.359892
0.198,0.356548
0.199,0.353229
0.2,0.349937
0.201,0.34667
0.202,0.343429
0.203,0.340212
0.204,0.33702
0.205,0.333853
0.206,0.330709
0.207,0.327589
0.208,0.324492
0.209,0.321419
0.21,0.318368
0.211,0.315339
0.212,0.312333
0.213,0.309348
0.214,0.306385
0.215,0.303444
0.216,0.300523
0.217,0.297623
0.218,0.294744
0.219,0.291885
0.22,0.289046
0.221,0.286227
0.222,0.283427
0.223,0.280647
0.224,0.277886
0.225,0.275144
0.226,0.27242
0.227,0.269715
0.228,0.267029
0.229,0.26436
0.23,0.261709
0.231,0.259076
0.232,0.256461
0.233,0.253862
0.234,0.251281
0.235,0.248717
0.236,0.24617
0.237,0.243639
0.238,0.241125
0.239,0.238627
0.24,0.236145
0.241,0.233679
0.242,0.231229
0.243,0.228795
0.244,0.226377
0.245,0.223973
0.246,0.221585
0.247,0.219212
0.248,0.216855
0.249,0.214512
0.25,0.212183
0.251,0.20987
0.252,0.207571
0.253,0.205286
0.254,0.203016
0.255,0.20076
0.256,0.198518
0.257,0.196289
0.258,0.194075
0.259,0.191875
0.26,0.189688
0.261,0.187515
0.262,0.185355
0.263,0.183208
0.264,0.181075
0.265,0.178955
0.266,0.176849
0.267,0.174755
0.268,0.172674
0.269,0.170606
0.27,0.168551
0.271,0.166509
0.272,0.164479
0.273,0.162462
0.274,0.160458
0.275,0.158466
0.276,0.156486
0.277,0.154519
0.278,0.152564
0.279,0.150622
0.28,0.148691
0.281,0.146773
0.282,0.144867
0.283,0.142973
0.284,0.14109
0.285,0.13922
0.286,0.137362
0.287,0.135515
0.288,0.133681
0.289,0.131858
0.29,0.130047
0.291,0.128248
0.292,0.12646
0.293,0.124684
0.294,0.12292
0.295,0.121167
0.296,0.119426
0.297,0.117697
0.298,0.115979
0.299,0.114273
0.3,0.112578
0.301,0.110895
0.302,0.109223
0.303,0.107562
0.304,0.105913
0.305,0.104276
0.306,0.10265
0.307,0.101036
0.308,0.0994324
0.309,0.0978408
0.31,0.0962605
0.311,0.0946917
0.312,0.0931344
0.313,0.0915885
0.314,0.090054
0.315,0.088531
0.316,0.0870194
0.317,0.0855193
0.318,0.0840307
0.319,0.0825536
0.32,0.081088
0.321,0.0796339
0.322,0.0781913
0.323,0.0767603
0.324,0.0753409
0.325,0.073933
0.326,0.0725368
0.327,0.0711522
0.328,0.0697792
0.329,0.068418
0.33,0.0670684
0.331,0.0657307
0.332,0.0644046
0.333,0.0630904
0.334,0.0617881
0.335,0.0604976
0.336,0.059219
0.337,0.0579524
0.338,0.0566977
0.339,0.0554551
0.34,0.0542245
0.341,0.0530061
0.342,0.0517998
0.343,0.0506057
0.344,0.0494238
0.345,0.0482543
0.346,0.047097
0.347,0.0459522
0.348,0.0448198
0.349,0.0436999
0.35,0.0425926
0.351,0.0414979
0.352,0.0404158
0.353,0.0393464
0.354,0.0382899
0.355,0.0372461
0.356,0.0362153
0.357,0.0351974
0.358,0.0341926
0.359,0.0332009
0.36,0.0322223
0.361,0.0312569
0.362,0.0303049
0.363,0.0293662
0.364,0.028441
0.365,0.0275292
0.366,0.0266311
0.367,0.0257466
0.368,0.0248759
0.369,0.024019
0.37,0.023176
0.371,0.0223469
0.372,0.0215319
0.373,0.0207311
0.374,0.0199444
0.375,0.0191721
0.376,0.0184142
0.377,0.0176708
0.378,0.0169419
0.379,0.0162276
0.38,0.0155282
0.381,0.0148435
0.382,0.0141738
0.383,0.0135191
0.384,0.0128795
0.385,0.0122552
0.386,0.0116461
0.387,0.0110524
0.388,0.0104742
0.389,0.00991168
0.39,0.00936481
0.391,0.00883373
0.392,0.00831856
0.393,0.00781938
0.394,0.00733631
0.395,0.00686944
0.396,0.00641889
0.397,0.00598475
0.398,0.00556714
0.399,0.00516615
0.4,0.0047819
0.401,0.00441449
0.402,0.00406403
0.403,0.00373064
0.404,0.00341441
0.405,0.00311546
0.406,0.0028339
0.407,0.00256983
0.408,0.00232338
0.409,0.00209465
0.41,0.00188375
0.411,0.0016908
0.412,0.0015159
0.413,0.00135916
0.414,0.00122071
0.415,0.00110064
0.416,0.000999079
0.417,0.000916129
0.418,0.000851903
0.419,0.000806513
0.42,0.000780068
0.421,0.000772679
0.422,0.000784456
0.423,0.000815506
0.424,0.000865939
0.425,0.000935862
0.426,0.00102538
0.427,0.0011346
0.428,0.00126363
0.429,0.00141257
0.43,0.00158152
0.431,0.00177058
0.432,0.00197985
0.433,0.00220943
0.434,0.00245942
0.435,0.0027299
0.436,0.00302097
0.437,0.00333272
0.438,0.00366524
0.439,0.0040186
0.44,0.0043929
0.441,0.00478821
0.442,0.0052046
0.443,0.00564215
0.444,0.00610093
0.445,0.00658099
0.446,0.00708241
0.447,0.00760524
0.448,0.00814953
0.449,0.00871533
0.45,0.00930269
0.451,0.00991163
0.452,0.0105422
0.453,0.0111944
0.454,0.0118683
0.455,0.0125638
0.456,0.0132811
0.457,0.01402
0.458,0.0147806
0.459,0.0155629
0.46,0.0163668
0.461,0.0171924
0.462,0.0180394
0.463,0.018908
0.464,0.0197981
0.465,0.0207095
0.466,0.0216422
0.467,0.022596
0.468,0.023571
0.469,0.0245669
0.47,0.0255837
0.471,0.0266211
0.472,0.0276789
0.473,0.0287572
0.474,0.0298555
0.475,0.0309737
0.476,0.0321115
0.477,0.0332688
0.478,0.0344452
0.479,0.0356403
0.48,0.036854
0.481,0.0380858
0.482,0.0393354
0.483,0.0406023
0.484,0.0418861
0.485,0.0431864
0.486,0.0445027
0.487,0.0458344
0.488,0.047181
0.489,0.0485419
0.49,0.0499165
0.491,0.0513039
0.492,0.0527036
0.493,0.0541148
0.494,0.0555366
0.495,0.0569682
0.496,0.0584086
0.497,0.0598569
0.498,0.0613119
0.499,0.0627726
0.5,0.0642378
0.501,0.0657063
0.502,0.0671766
0.503,0.0686474
0.504,0.0701172
0.505,0.0715843
0.506,0.073047
0.507,0.0745035
0.508,0.0759519
0.509,0.0773902
0.51,0.078816
0.511,0.0802271
0.512,0.081621
0.513,0.0829949
0.514,0.0843462
0.515,0.0856716
0.516,0.0869681
0.517,0.088232
0.518,0.0894596
0.519,0.090647
0.52,0.0917899
0.521,0.0928835
0.522,0.0939229
0.523,0.0949028
0.524,0.0958172
0.525,0.0966599
0.526,0.0974239
0.527,0.0981019
0.528,0.0986855
0.529,0.0991659
0.53,0.0995331
0.531,0.0997764
0.532,0.0998835
0.533,0.0998412
0.534,0.0996342
0.535,0.0992457
0.536,0.0986563
0.537,0.097844
0.538,0.0967833
0.539,0.0954444
0.54,0.0937922
0.541,0.0917842
0.542,0.089369
0.543,0.0864817
0.544,0.0830396
0.545,0.0789323
0.546,0.0740063
0.547,0.0680347
0.548,0.0606509
0.549,0.0511737
0.55,0.0379645
0.551,0.0117325


==> anc/Fig5_all.csv <==
0.001,404.52
0.002,202.258
0.003,134.836
0.004,101.125
0.005,80.8974
0.006,67.4119
0.007,57.7791
0.008,50.5541
0.009,44.9344
0.01,40.4383
0.011,36.7595
0.012,33.6935
0.013,31.0991
0.014,28.8751
0.015,26.9474
0.016,25.2605
0.017,23.7719
0.018,22.4485
0.019,21.2643
0.02,20.1984
0.021,19.2339
0.022,18.3569
0.023,17.5561
0.024,16.8219
0.025,16.1463
0.026,15.5226
0.027,14.9449
0.028,14.4085
0.029,13.9089
0.03,13.4425
0.031,13.0062
0.032,12.597
0.033,12.2125
0.034,11.8506
0.035,11.5093
0.036,11.1868
0.037,10.8817
0.038,10.5926
0.039,10.3183
0.04,10.0576
0.041,9.80951
0.042,9.57319
0.043,9.3478
0.044,9.13259
0.045,8.92689
0.046,8.73006
0.047,8.54155
0.048,8.36083
0.049,8.18743
0.05,8.02091
0.051,7.86086
0.052,7.70691
0.053,7.55872
0.054,7.41596
0.055,7.27834
0.056,7.14559
0.057,7.01744
0.058,6.89366
0.059,6.77402
0.06,6.65833
0.061,6.54638
0.062,6.43799
0.063,6.333
0.064,6.23124
0.065,6.13257
0.066,6.03684
0.067,5.94393
0.068,5.8537
0.069,5.76605
0.07,5.68086
0.071,5.59802
0.072,5.51745
0.073,5.43904
0.074,5.36271
0.075,5.28837
0.076,5.21595
0.077,5.14537
0.078,5.07657
0.079,5.00946
0.08,4.944
0.081,4.88011
0.082,4.81774
0.083,4.75684
0.084,4.69736
0.085,4.63923
0.086,4.58242
0.087,4.52688
0.088,4.47257
0.089,4.41945
0.09,4.36746
0.091,4.31659
0.092,4.26679
0.093,4.21802
0.094,4.17026
0.095,4.12347
0.096,4.07762
0.097,4.03269
0.098,3.98863
0.099,3.94544
0.1,3.90307
0.101,3.86152
0.102,3.82074
0.103,3.78073
0.104,3.74145
0.105,3.70289
0.106,3.66503
0.107,3.62784
0.108,3.59131
0.109,3.55542
0.11,3.52016
0.111,3.4855
0.112,3.45142
0.113,3.41792
0.114,3.38498
0.115,3.35258
0.116,3.32071
0.117,3.28936
0.118,3.25851
0.119,3.22814
0.12,3.19826
0.121,3.16884
0.122,3.13987
0.123,3.11135
0.124,3.08326
0.125,3.05559
0.126,3.02833
0.127,3.00147
0.128,2.975
0.129,2.94892
0.13,2.92321
0.131,2.89786
0.132,2.87288
0.133,2.84824
0.134,2.82394
0.135,2.79997
0.136,2.77633
0.137,2.75301
0.138,2.73
0.139,2.70729
0.14,2.68488
0.141,2.66276
0.142,2.64093
0.143,2.61938
0.144,2.5981
0.145,2.57708
0.146,2.55633
0.147,2.53584
0.148,2.51559
0.149,2.4956
0.15,2.47584
0.151,2.45632
0.152,2.43703
0.153,2.41797
0.154,2.39913
0.155,2.3805
0.156,2.36209
0.157,2.34389
0.158,2.3259
0.159,2.30811
0.16,2.29051
0.161,2.27311
0.162,2.25589
0.163,2.23887
0.164,2.22202
0.165,2.20536
0.166,2.18887
0.167,2.17256
0.168,2.15641
0.169,2.14043
0.17,2.12461
0.171,2.10896
0.172,2.09346
0.173,2.07812
0.174,2.06293
0.175,2.04789
0.176,2.03299
0.177,2.01824
0.178,2.00363
0.179,1.98916
0.18,1.97483
0.181,1.96063
0.182,1.94656
0.183,1.93262
0.184,1.91881
0.185,1.90513
0.186,1.89157
0.187,1.87813
0.188,1.86481
0.189,1.85161
0.19,1.83852
0.191,1.82554
0.192,1.81268
0.193,1.79993
0.194,1.78728
0.195,1.77474
0.196,1.76231
0.197,1.74997
0.198,1.73774
0.199,1.72561
0.2,1.71358
0.201,1.70164
0.202,1.6898
0.203,1.67805
0.204,1.66639
0.205,1.65483
0.206,1.64335
0.207,1.63196
0.208,1.62065
0.209,1.60944
0.21,1.5983
0.211,1.58725
0.212,1.57628
0.213,1.56538
0.214,1.55457
0.215,1.54384
0.216,1.53318
0.217,1.52259
0.218,1.51209
0.219,1.50165
0.22,1.49128
0.221,1.48099
0.222,1.47077
0.223,1.46061
0.224,1.45053
0.225,1.44051
0.226,1.43055
0.227,1.42066
0.228,1.41084
0.229,1.40107
0.23,1.39137
0.231,1.38174
0.232,1.37216
0.233,1.36264
0.234,1.35318
0.235,1.34378
0.236,1.33443
0.237,1.32514
0.238,1.31591
0.239,1.30673
0.24,1.29761
0.241,1.28854
0.242,1.27952
0.243,1.27055
0.244,1.26164
0.245,1.25277
0.246,1.24396
0.247,1.23519
0.248,1.22647
0.249,1.2178
0.25,1.20918
0.251,1.2006
0.252,1.19207
0.253,1.18359
0.254,1.17514
0.255,1.16675
0.256,1.15839
0.257,1.15008
0.258,1.14182
0.259,1.13359
0.26,1.12541
0.261,1.11726
0.262,1.10916
0.263,1.10109
0.264,1.09307
0.265,1.08508
0.266,1.07714
0.267,1.06923
0.268,1.06135
0.269,1.05352
0.27,1.04572
0.271,1.03796
0.272,1.03023
0.273,1.02254
0.274,1.01488
0.275,1.00725
0.276,0.999665
0.277,0.992109
0.278,0.984585
0.279,0.977095
0.28,0.969637
0.281,0.96221
0.282,0.954815
0.283,0.947452
0.284,0.940119
0.285,0.932816
0.286,0.925544
0.287,0.918302
0.288,0.911089
0.289,0.903905
0.29,0.89675
0.291,0.889623
0.292,0.882525
0.293,0.875455
0.294,0.868412
0.295,0.861397
0.296,0.854409
0.297,0.847447
0.298,0.840512
0.299,0.833604
0.3,0.826721
0.301,0.819865
0.302,0.813033
0.303,0.806227
0.304,0.799446
0.305,0.79269
0.306,0.785959
0.307,0.779252
0.308,0.772569
0.309,0.76591
0.31,0.759275
0.311,0.752663
0.312,0.746075
0.313,0.73951
0.314,0.732968
0.315,0.726449
0.316,0.719953
0.317,0.713479
0.318,0.707027
0.319,0.700598
0.32,0.694191
0.321,0.687805
0.322,0.681442
0.323,0.6751
0.324,0.668779
0.325,0.66248
0.326,0.656203
0.327,0.649946
0.328,0.643711
0.329,0.637496
0.33,0.631302
0.331,0.62513
0.332,0.618977
0.333,0.612846
0.334,0.606735
0.335,0.600644
0.336,0.594574
0.337,0.588524
0.338,0.582495
0.339,0.576486
0.34,0.570497
0.341,0.564528
0.342,0.558579
0.343,0.55265
0.344,0.546742
0.345,0.540853
0.346,0.534985
0.347,0.529137
0.348,0.523309
0.349,0.5175
0.35,0.511712
0.351,0.505944
0.352,0.500197
0.353,0.494469
0.354,0.488762
0.355,0.483074
0.356,0.477408
0.357,0.471761
0.358,0.466135
0.359,0.460529
0.36,0.454944
0.361,0.449379
0.362,0.443836
0.363,0.438313
0.364,0.43281
0.365,0.427329
0.366,0.421869
0.367,0.41643
0.368,0.411013
0.369,0.405617
0.37,0.400242
0.371,0.394889
0.372,0.389559
0.373,0.38425
0.374,0.378963
0.375,0.373699
0.376,0.368457
0.377,0.363238
0.378,0.358042
0.379,0.352869
0.38,0.347719
0.381,0.342593
0.382,0.33749
0.383,0.332412
0.384,0.327357
0.385,0.322327
0.386,0.317322
0.387,0.312341
0.388,0.307386
0.389,0.302456
0.39,0.297552
0.391,0.292673
0.392,0.287821
0.393,0.282996
0.394,0.278197
0.395,0.273426
0.396,0.268682
0.397,0.263966
0.398,0.259278
0.399,0.254618
0.4,0.249987
0.401,0.245386
0.402,0.240814
0.403,0.236272
0.404,0.23176
0.405,0.227279
0.406,0.222829
0.407,0.21841
0.408,0.214024
0.409,0.20967
0.41,0.205348
0.411,0.20106
0.412,0.196805
0.413,0.192585
0.414,0.188399
0.415,0.184248
0.416,0.180132
0.417,0.176053
0.418,0.17201
0.419,0.168004
0.42,0.164035
0.421,0.160105
0.422,0.156213
0.423,0.15236
0.424,0.148547
0.425,0.144774
0.426,0.141042
0.427,0.137351
0.428,0.133702
0.429,0.130096
0.43,0.126532
0.431,0.123013
0.432,0.119537
0.433,0.116107
0.434,0.112722
0.435,0.109383
0.436,0.106091
0.437,0.102847
0.438,0.0996503
0.439,0.0965026
0.44,0.0934044
0.441,0.0903564
0.442,0.0873591
0.443,0.0844132
0.444,0.0815196
0.445,0.0786788
0.446,0.0758915
0.447,0.0731586
0.448,0.0704806
0.449,0.0678584
0.45,0.0652926
0.451,0.0627839
0.452,0.0603331
0.453,0.057941
0.454,0.0556082
0.455,0.0533355
0.456,0.0511237
0.457,0.0489734
0.458,0.0468854
0.459,0.0448605
0.46,0.0428994
0.461,0.0410029
0.462,0.0391716
0.463,0.0374063
0.464,0.0357078
0.465,0.0340768
0.466,0.032514
0.467,0.0310201
0.468,0.0295959
0.469,0.028242
0.47,0.0269591
0.471,0.025748
0.472,0.0246093
0.473,0.0235436
0.474,0.0225517
0.475,0.021634
0.476,0.0207914
0.477,0.0200243
0.478,0.0193333
0.479,0.018719
0.48,0.0181819
0.481,0.0177226
0.482,0.0173414
0.483,0.0170389
0.484,0.0168155
0.485,0.0166714
0.486,0.0166072
0.487,0.016623
0.488,0.0167192
0.489,0.0168959
0.49,0.0171533
0.491,0.0174914
0.492,0.0179104
0.493,0.0184102
0.494,0.0189906
0.495,0.0196517
0.496,0.0203929
0.497,0.0212142
0.498,0.022115
0.499,0.0230948
0.5,0.024153
0.501,0.0252889
0.502,0.0265016
0.503,0.0277901
0.504,0.0291534
0.505,0.0305901
0.506,0.0320988
0.507,0.0336779
0.508,0.0353257
0.509,0.0370402
0.51,0.0388191
0.511,0.0406601
0.512,0.0425605
0.513,0.0445174
0.514,0.0465274
0.515,0.0485872
0.516,0.0506928
0.517,0.0528399
0.518,0.055024
0.519,0.0572399
0.52,0.0594821
0.521,0.0617444
0.522,0.0640202
0.523,0.0663022
0.524,0.0685825
0.525,0.0708522
0.526,0.0731016
0.527,0.0753203
0.528,0.0774966
0.529,0.0796175
0.53,0.0816688
0.531,0.0836348
0.532,0.0854978
0.533,0.0872382
0.534,0.0888341
0.535,0.0902604
0.536,0.0914891
0.537,0.092488
0.538,0.09322
0.539,0.0936422
0.54,0.093704
0.541,0.0933451
0.542,0.0924925
0.543,0.0910561
0.544,0.0889214
0.545,0.0859382
0.546,0.081901
0.547,0.0765104
0.548,0.0692916
0.549,0.0593786
0.55,0.0447292
0.551,0.0140322


==> anc/Fig6_Born_minv0.1.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.477409,0,0
-0.99,0.477923,-0.0153932,-0.00572787
-0.98,0.478426,-0.0214974,-0.0115464
-0.97,0.478919,-0.0259977,-0.0174472
-0.96,0.479403,-0.0296393,-0.0234225
-0.95,0.479877,-0.0327152,-0.0294647
-0.94,0.480341,-0.0353776,-0.0355665
-0.93,0.480797,-0.0377182,-0.041721
-0.92,0.481244,-0.0397976,-0.0479216
-0.91,0.481682,-0.0416585,-0.0541619
-0.9,0.482111,-0.0433324,-0.0604358
-0.89,0.482533,-0.0448435,-0.0667374
-0.88,0.482945,-0.0462108,-0.0730613
-0.87,0.48335,-0.0474497,-0.0794019
-0.86,0.483747,-0.0485728,-0.0857543
-0.85,0.484136,-0.0495907,-0.0921134
-0.84,0.484517,-0.0505124,-0.0984746
-0.83,0.484891,-0.0513456,-0.104833
-0.82,0.485258,-0.052097,-0.111185
-0.81,0.485617,-0.0527723,-0.117527
-0.8,0.48597,-0.0533768,-0.123853
-0.79,0.486315,-0.0539152,-0.130161
-0.78,0.486654,-0.0543914,-0.136447
-0.77,0.486986,-0.0548093,-0.142707
-0.76,0.487311,-0.0551721,-0.148938
-0.75,0.48763,-0.055483,-0.155137
-0.74,0.487943,-0.0557447,-0.161302
-0.73,0.488249,-0.0559598,-0.167428
-0.72,0.48855,-0.0561307,-0.173515
-0.71,0.488844,-0.0562596,-0.179558
-0.7,0.489132,-0.0563485,-0.185556
-0.69,0.489415,-0.0563993,-0.191506
-0.68,0.489692,-0.0564137,-0.197406
-0.67,0.489963,-0.0563934,-0.203254
-0.66,0.490229,-0.05634,-0.209048
-0.65,0.49049,-0.0562549,-0.214787
-0.64,0.490745,-0.0561395,-0.220468
-0.63,0.490995,-0.055995,-0.226091
-0.62,0.49124,-0.0558227,-0.231653
-0.61,0.49148,-0.0556238,-0.237153
-0.6,0.491716,-0.0553992,-0.24259
-0.59,0.491946,-0.0551502,-0.247962
-0.58,0.492171,-0.0548775,-0.253269
-0.57,0.492392,-0.0545823,-0.25851
-0.56,0.492608,-0.0542653,-0.263684
-0.55,0.49282,-0.0539275,-0.268789
-0.54,0.493027,-0.0535696,-0.273825
-0.53,0.49323,-0.0531924,-0.278792
-0.52,0.493429,-0.0527967,-0.283688
-0.51,0.493623,-0.0523831,-0.288514
-0.5,0.493814,-0.0519523,-0.293269
-0.49,0.494,-0.0515051,-0.297952
-0.48,0.494182,-0.0510419,-0.302564
-0.47,0.49436,-0.0505634,-0.307103
-0.46,0.494535,-0.0500702,-0.31157
-0.45,0.494705,-0.0495627,-0.315965
-0.44,0.494872,-0.0490416,-0.320288
-0.43,0.495035,-0.0485073,-0.324538
-0.42,0.495195,-0.0479603,-0.328716
-0.41,0.495351,-0.047401,-0.332821
-0.4,0.495504,-0.0468299,-0.336855
-0.39,0.495653,-0.0462475,-0.340817
-0.38,0.495799,-0.045654,-0.344707
-0.37,0.495941,-0.04505,-0.348527
-0.36,0.49608,-0.0444357,-0.352275
-0.35,0.496216,-0.0438115,-0.355953
-0.34,0.496349,-0.0431778,-0.35956
-0.33,0.496478,-0.0425349,-0.363098
-0.32,0.496605,-0.0418831,-0.366567
-0.31,0.496729,-0.0412226,-0.369968
-0.3,0.496849,-0.0405538,-0.3733
-0.29,0.496967,-0.0398769,-0.376565
-0.28,0.497082,-0.0391921,-0.379763
-0.27,0.497194,-0.0384998,-0.382895
-0.26,0.497303,-0.0378001,-0.385962
-0.25,0.49741,-0.0370933,-0.388964
-0.24,0.497513,-0.0363796,-0.391901
-0.23,0.497615,-0.0356591,-0.394775
-0.22,0.497713,-0.034932,-0.397587
-0.21,0.497809,-0.0341985,-0.400337
-0.2,0.497902,-0.0334588,-0.403025
-0.19,0.497993,-0.032713,-0.405654
-0.18,0.498082,-0.0319613,-0.408223
-0.17,0.498168,-0.0312037,-0.410733
-0.16,0.498251,-0.0304404,-0.413185
-0.15,0.498332,-0.0296715,-0.415581
-0.14,0.498411,-0.0288972,-0.41792
-0.13,0.498488,-0.0281174,-0.420204
-0.12,0.498562,-0.0273323,-0.422433
-0.11,0.498634,-0.0265419,-0.424609
-0.1,0.498703,-0.0257463,-0.426732
-0.09,0.498771,-0.0249456,-0.428803
-0.08,0.498836,-0.0241398,-0.430823
-0.07,0.498899,-0.0233289,-0.432793
-0.06,0.49896,-0.022513,-0.434714
-0.05,0.499019,-0.021692,-0.436586
-0.04,0.499075,-0.020866,-0.438411
-0.03,0.49913,-0.020035,-0.440188
-0.02,0.499182,-0.0191989,-0.44192
-0.01,0.499233,-0.0183578,-0.443607
7.5287e-16,0.499281,-0.0175116,-0.44525
0.01,0.499327,-0.0166603,-0.446849
0.02,0.499371,-0.0158039,-0.448405
0.03,0.499413,-0.0149422,-0.44992
0.04,0.499454,-0.0140753,-0.451394
0.05,0.499492,-0.0132029,-0.452828
0.06,0.499528,-0.0123252,-0.454222
0.07,0.499562,-0.011442,-0.455578
0.08,0.499594,-0.0105531,-0.456896
0.09,0.499624,-0.00965851,-0.458177
0.1,0.499652,-0.00875807,-0.459422
0.11,0.499677,-0.00785166,-0.460632
0.12,0.499701,-0.00693914,-0.461806
0.13,0.499723,-0.00602037,-0.462947
0.14,0.499743,-0.00509518,-0.464054
0.15,0.49976,-0.0041634,-0.465129
0.16,0.499776,-0.00322487,-0.466172
0.17,0.499789,-0.00227938,-0.467183
0.18,0.4998,-0.00132673,-0.468164
0.19,0.499809,-0.000366714,-0.469115
0.2,0.499816,0.0006009,-0.470037
0.21,0.499821,0.00157635,-0.47093
0.22,0.499823,0.0025599,-0.471795
0.23,0.499823,0.0035518,-0.472632
0.24,0.499821,0.00455234,-0.473443
0.25,0.499816,0.00556182,-0.474227
0.26,0.499809,0.00658055,-0.474986
0.27,0.4998,0.00760886,-0.475719
0.28,0.499788,0.0086471,-0.476427
0.29,0.499773,0.00969563,-0.477112
0.3,0.499756,0.0107548,-0.477773
0.31,0.499736,0.0118251,-0.47841
0.32,0.499713,0.0129069,-0.479025
0.33,0.499687,0.0140007,-0.479617
0.34,0.499658,0.0151069,-0.480188
0.35,0.499627,0.0162261,-0.480737
0.36,0.499592,0.0173587,-0.481264
0.37,0.499554,0.0185053,-0.481772
0.38,0.499512,0.0196665,-0.482258
0.39,0.499467,0.020843,-0.482725
0.4,0.499419,0.0220353,-0.483172
0.41,0.499366,0.0232442,-0.4836
0.42,0.49931,0.0244704,-0.484008
0.43,0.499249,0.0257147,-0.484398
0.44,0.499185,0.0269779,-0.484769
0.45,0.499115,0.0282609,-0.485121
0.46,0.499042,0.0295646,-0.485455
0.47,0.498963,0.03089,-0.485771
0.48,0.498879,0.0322381,-0.486069
0.49,0.49879,0.0336101,-0.486349
0.5,0.498695,0.0350071,-0.486611
0.51,0.498594,0.0364305,-0.486855
0.52,0.498487,0.0378815,-0.487081
0.53,0.498373,0.0393617,-0.48729
0.54,0.498252,0.0408725,-0.48748
0.55,0.498123,0.0424157,-0.487652
0.56,0.497986,0.0439931,-0.487806
0.57,0.497841,0.0456066,-0.487941
0.58,0.497687,0.0472583,-0.488058
0.59,0.497523,0.0489505,-0.488155
0.6,0.497349,0.0506855,-0.488232
0.61,0.497164,0.0524662,-0.488289
0.62,0.496966,0.0542952,-0.488324
0.63,0.496756,0.0561759,-0.488339
0.64,0.496532,0.0581115,-0.48833
0.65,0.496293,0.0601059,-0.488299
0.66,0.496037,0.0621632,-0.488242
0.67,0.495764,0.0642879,-0.48816
0.68,0.495471,0.066485,-0.48805
0.69,0.495157,0.0687599,-0.48791
0.7,0.494819,0.0711189,-0.48774
0.71,0.494456,0.0735687,-0.487536
0.72,0.494065,0.076117,-0.487296
0.73,0.493642,0.0787722,-0.487016
0.74,0.493184,0.081544,-0.486693
0.75,0.492687,0.0844433,-0.486324
0.76,0.492147,0.0874823,-0.485901
0.77,0.491556,0.0906751,-0.485421
0.78,0.49091,0.0940379,-0.484875
0.79,0.4902,0.0975893,-0.484256
0.8,0.489416,0.101351,-0.483554
0.81,0.488548,0.105348,-0.482755
0.82,0.487581,0.109611,-0.481846
0.83,0.486499,0.114174,-0.480808
0.84,0.485279,0.11908,-0.479617
0.85,0.483896,0.12438,-0.478246
0.86,0.482315,0.130137,-0.476655
0.87,0.480492,0.136429,-0.474797
0.88,0.478366,0.143352,-0.472605
0.89,0.475859,0.151031,-0.469993
0.9,0.472859,0.159627,-0.466836
0.91,0.469208,0.169352,-0.462958
0.92,0.464669,0.180494,-0.458095
0.93,0.45888,0.193454,-0.451837
0.94,0.451247,0.208798,-0.443506
0.95,0.440734,0.227359,-0.431908
0.96,0.425355,0.250361,-0.414709
0.97,0.400785,0.279471,-0.386688
0.98,0.355656,0.315349,-0.333404
0.99,0.250658,0.334319,-0.197625


==> anc/Fig6_Born_minv0.3.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.296945,0,0
-0.99,0.301457,-0.054627,-0.00835354
-0.98,0.305884,-0.0761278,-0.0166365
-0.97,0.310226,-0.0918736,-0.0248475
-0.96,0.314487,-0.10453,-0.0329854
-0.95,0.318666,-0.115148,-0.0410489
-0.94,0.322767,-0.124276,-0.0490371
-0.93,0.32679,-0.132244,-0.0569488
-0.92,0.330737,-0.139273,-0.0647832
-0.91,0.334609,-0.145517,-0.0725394
-0.9,0.338408,-0.151091,-0.0802164
-0.89,0.342136,-0.156083,-0.0878136
-0.88,0.345793,-0.160563,-0.0953303
-0.87,0.34938,-0.164587,-0.102766
-0.86,0.352901,-0.168202,-0.110119
-0.85,0.356354,-0.171445,-0.117391
-0.84,0.359742,-0.174351,-0.124579
-0.83,0.363066,-0.176948,-0.131685
-0.82,0.366328,-0.17926,-0.138707
-0.81,0.369527,-0.181308,-0.145644
-0.8,0.372666,-0.183112,-0.152498
-0.79,0.375745,-0.184689,-0.159267
-0.78,0.378766,-0.186054,-0.165951
-0.77,0.381729,-0.18722,-0.172551
-0.76,0.384636,-0.1882,-0.179066
-0.75,0.387487,-0.189005,-0.185495
-0.74,0.390284,-0.189644,-0.19184
-0.73,0.393027,-0.190129,-0.1981
-0.72,0.395718,-0.190466,-0.204274
-0.71,0.398358,-0.190665,-0.210364
-0.7,0.400946,-0.190732,-0.216369
-0.69,0.403485,-0.190674,-0.222289
-0.68,0.405975,-0.190497,-0.228125
-0.67,0.408416,-0.190208,-0.233877
-0.66,0.41081,-0.189811,-0.239544
-0.65,0.413158,-0.189313,-0.245128
-0.64,0.41546,-0.188717,-0.250629
-0.63,0.417717,-0.188029,-0.256046
-0.62,0.41993,-0.187252,-0.261381
-0.61,0.4221,-0.186391,-0.266633
-0.6,0.424227,-0.18545,-0.271804
-0.59,0.426311,-0.184431,-0.276893
-0.58,0.428355,-0.183338,-0.281901
-0.57,0.430358,-0.182175,-0.286829
-0.56,0.432321,-0.180945,-0.291676
-0.55,0.434245,-0.179649,-0.296444
-0.54,0.43613,-0.178292,-0.301133
-0.53,0.437977,-0.176876,-0.305744
-0.52,0.439787,-0.175402,-0.310276
-0.51,0.44156,-0.173874,-0.314732
-0.5,0.443297,-0.172294,-0.31911
-0.49,0.444998,-0.170663,-0.323413
-0.48,0.446665,-0.168984,-0.32764
-0.47,0.448297,-0.167258,-0.331793
-0.46,0.449895,-0.165488,-0.335871
-0.45,0.451459,-0.163675,-0.339876
-0.44,0.452991,-0.161821,-0.343809
-0.43,0.454491,-0.159927,-0.347669
-0.42,0.455958,-0.157995,-0.351458
-0.41,0.457395,-0.156026,-0.355176
-0.4,0.4588,-0.154022,-0.358824
-0.39,0.460175,-0.151983,-0.362403
-0.38,0.46152,-0.149912,-0.365913
-0.37,0.462836,-0.147808,-0.369355
-0.36,0.464123,-0.145674,-0.372731
-0.35,0.465381,-0.143511,-0.376039
-0.34,0.46661,-0.141319,-0.379283
-0.33,0.467812,-0.139099,-0.382461
-0.32,0.468987,-0.136853,-0.385575
-0.31,0.470134,-0.134581,-0.388626
-0.3,0.471255,-0.132283,-0.391614
-0.29,0.472349,-0.129962,-0.39454
-0.28,0.473418,-0.127616,-0.397405
-0.27,0.474461,-0.125248,-0.40021
-0.26,0.475478,-0.122858,-0.402954
-0.25,0.476471,-0.120446,-0.40564
-0.24,0.477439,-0.118014,-0.408267
-0.23,0.478382,-0.11556,-0.410836
-0.22,0.479302,-0.113087,-0.413349
-0.21,0.480197,-0.110594,-0.415805
-0.2,0.48107,-0.108083,-0.418206
-0.19,0.481919,-0.105552,-0.420552
-0.18,0.482744,-0.103004,-0.422844
-0.17,0.483547,-0.100437,-0.425082
-0.16,0.484328,-0.0978534,-0.427268
-0.15,0.485086,-0.0952522,-0.429401
-0.14,0.485822,-0.0926341,-0.431483
-0.13,0.486536,-0.0899993,-0.433514
-0.12,0.487229,-0.087348,-0.435495
-0.11,0.4879,-0.0846804,-0.437426
-0.1,0.488549,-0.0819967,-0.439308
-0.09,0.489177,-0.079297,-0.441141
-0.08,0.489784,-0.0765815,-0.442927
-0.07,0.49037,-0.0738503,-0.444666
-0.06,0.490936,-0.0711034,-0.446358
-0.05,0.49148,-0.0683409,-0.448003
-0.04,0.492004,-0.0655629,-0.449603
-0.03,0.492507,-0.0627693,-0.451158
-0.02,0.492989,-0.0599601,-0.452668
-0.01,0.493452,-0.0571353,-0.454134
7.5287e-16,0.493893,-0.0542948,-0.455557
0.01,0.494315,-0.0514387,-0.456936
0.02,0.494716,-0.0485667,-0.458273
0.03,0.495097,-0.0456787,-0.459567
0.04,0.495457,-0.0427747,-0.460819
0.05,0.495797,-0.0398545,-0.46203
0.06,0.496116,-0.0369178,-0.463199
0.07,0.496415,-0.0339645,-0.464328
0.08,0.496694,-0.0309944,-0.465416
0.09,0.496952,-0.0280071,-0.466464
0.1,0.497189,-0.0250026,-0.467472
0.11,0.497405,-0.0219804,-0.46844
0.12,0.497601,-0.0189403,-0.469369
0.13,0.497775,-0.0158819,-0.470259
0.14,0.497928,-0.012805,-0.47111
0.15,0.498059,-0.009709,-0.471922
0.16,0.498169,-0.00659368,-0.472695
0.17,0.498257,-0.00345858,-0.47343
0.18,0.498322,-0.000303256,-0.474127
0.19,0.498365,0.00287275,-0.474785
0.2,0.498386,0.00606992,-0.475405
0.21,0.498383,0.00928878,-0.475986
0.22,0.498357,0.0125298,-0.476529
0.23,0.498307,0.0157937,-0.477034
0.24,0.498233,0.0190809,-0.4775
0.25,0.498134,0.022392,-0.477928
0.26,0.498009,0.0257278,-0.478317
0.27,0.49786,0.0290888,-0.478666
0.28,0.497684,0.0324758,-0.478977
0.29,0.497481,0.0358895,-0.479248
0.3,0.497251,0.0393307,-0.479479
0.31,0.496992,0.0428001,-0.47967
0.32,0.496705,0.0462985,-0.479821
0.33,0.496388,0.0498269,-0.47993
0.34,0.496042,0.0533861,-0.479998
0.35,0.495663,0.0569771,-0.480023
0.36,0.495253,0.0606007,-0.480005
0.37,0.49481,0.0642581,-0.479944
0.38,0.494332,0.0679502,-0.479838
0.39,0.493819,0.0716782,-0.479687
0.4,0.49327,0.0754431,-0.47949
0.41,0.492683,0.0792462,-0.479246
0.42,0.492057,0.0830886,-0.478953
0.43,0.49139,0.0869717,-0.47861
0.44,0.490682,0.0908967,-0.478216
0.45,0.489929,0.0948651,-0.477771
0.46,0.489132,0.0988782,-0.477271
0.47,0.488286,0.102938,-0.476715
0.48,0.487392,0.107045,-0.476102
0.49,0.486446,0.111201,-0.47543
0.5,0.485446,0.115409,-0.474696
0.51,0.48439,0.11967,-0.473898
0.52,0.483275,0.123985,-0.473034
0.53,0.482098,0.128356,-0.4721
0.54,0.480856,0.132786,-0.471095
0.55,0.479545,0.137276,-0.470014
0.56,0.478163,0.141829,-0.468855
0.57,0.476705,0.146447,-0.467614
0.58,0.475166,0.151131,-0.466286
0.59,0.473543,0.155885,-0.464867
0.6,0.471831,0.16071,-0.463352
0.61,0.470024,0.165609,-0.461737
0.62,0.468116,0.170585,-0.460015
0.63,0.4661,0.175639,-0.45818
0.64,0.463971,0.180776,-0.456225
0.65,0.46172,0.185996,-0.454143
0.66,0.459339,0.191304,-0.451925
0.67,0.456818,0.196702,-0.449563
0.68,0.454149,0.202191,-0.447046
0.69,0.451319,0.207776,-0.444364
0.7,0.448316,0.213458,-0.441504
0.71,0.445127,0.21924,-0.438452
0.72,0.441736,0.225123,-0.435194
0.73,0.438128,0.23111,-0.431712
0.74,0.434282,0.237201,-0.427988
0.75,0.430178,0.243398,-0.424001
0.76,0.425793,0.2497,-0.419727
0.77,0.421098,0.256106,-0.415138
0.78,0.416065,0.262613,-0.410206
0.79,0.410659,0.269216,-0.404894
0.8,0.40484,0.275908,-0.399164
0.81,0.398563,0.282678,-0.392971
0.82,0.391777,0.289513,-0.386261
0.83,0.384421,0.29639,-0.378974
0.84,0.376426,0.303281,-0.37104
0.85,0.367709,0.310148,-0.362376
0.86,0.358175,0.316936,-0.352885
0.87,0.347708,0.323574,-0.342451
0.88,0.336173,0.329961,-0.330935
0.89,0.323405,0.335961,-0.318171
0.9,0.309206,0.341381,-0.303956
0.91,0.293332,0.34595,-0.288043
0.92,0.275485,0.34928,-0.270125
0.93,0.255292,0.350801,-0.24982
0.94,0.232291,0.349656,-0.226648
0.95,0.205906,0.344508,-0.200003
0.96,0.175432,0.33318,-0.169129
0.97,0.140066,0.311885,-0.133119
0.98,0.0991551,0.273378,-0.091071
0.99,0.053624,0.201212,-0.0431566


==> anc/Fig6_Born_minv0.5.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.0563495,0,0
-0.99,0.0646095,-0.0858433,-0.00885107
-0.98,0.0727736,-0.119894,-0.0176021
-0.97,0.0808427,-0.145005,-0.0262539
-0.96,0.0888175,-0.165334,-0.0348071
-0.95,0.0966986,-0.182512,-0.0432624
-0.94,0.104487,-0.197389,-0.0516205
-0.93,0.112183,-0.210475,-0.0598821
-0.92,0.119787,-0.222107,-0.0680478
-0.91,0.127301,-0.232525,-0.0761185
-0.9,0.134724,-0.241902,-0.0840946
-0.89,0.142058,-0.250374,-0.0919769
-0.88,0.149303,-0.258045,-0.099766
-0.87,0.15646,-0.265002,-0.107463
-0.86,0.163529,-0.271314,-0.115067
-0.85,0.170512,-0.277039,-0.12258
-0.84,0.177408,-0.282227,-0.130003
-0.83,0.184218,-0.286921,-0.137336
-0.82,0.190943,-0.291157,-0.144579
-0.81,0.197583,-0.294968,-0.151733
-0.8,0.20414,-0.298381,-0.158799
-0.79,0.210613,-0.301421,-0.165777
-0.78,0.217003,-0.304113,-0.172668
-0.77,0.223311,-0.306474,-0.179472
-0.76,0.229538,-0.308524,-0.18619
-0.75,0.235683,-0.310279,-0.192823
-0.74,0.241747,-0.311754,-0.19937
-0.73,0.247731,-0.312964,-0.205833
-0.72,0.253636,-0.31392,-0.212213
-0.71,0.259461,-0.314634,-0.218508
-0.7,0.265207,-0.315117,-0.224721
-0.69,0.270876,-0.31538,-0.230851
-0.68,0.276466,-0.315431,-0.236899
-0.67,0.28198,-0.31528,-0.242866
-0.66,0.287416,-0.314933,-0.248751
-0.65,0.292776,-0.3144,-0.254556
-0.64,0.298061,-0.313686,-0.260281
-0.63,0.303269,-0.3128,-0.265926
-0.62,0.308403,-0.311746,-0.271492
-0.61,0.313461,-0.310532,-0.276979
-0.6,0.318446,-0.309162,-0.282387
-0.59,0.323356,-0.307642,-0.287717
-0.58,0.328193,-0.305977,-0.29297
-0.57,0.332956,-0.304172,-0.298145
-0.56,0.337647,-0.302232,-0.303243
-0.55,0.342265,-0.30016,-0.308265
-0.54,0.346811,-0.297961,-0.31321
-0.53,0.351286,-0.295639,-0.31808
-0.52,0.355688,-0.293198,-0.322874
-0.51,0.36002,-0.290641,-0.327593
-0.5,0.36428,-0.287971,-0.332237
-0.49,0.36847,-0.285192,-0.336806
-0.48,0.372589,-0.282308,-0.341302
-0.47,0.376639,-0.27932,-0.345723
-0.46,0.380618,-0.276233,-0.35007
-0.45,0.384528,-0.273048,-0.354344
-0.44,0.388369,-0.269769,-0.358545
-0.43,0.392141,-0.266398,-0.362673
-0.42,0.395843,-0.262937,-0.366729
-0.41,0.399477,-0.259389,-0.370711
-0.4,0.403042,-0.255757,-0.374622
-0.39,0.40654,-0.252042,-0.378461
-0.38,0.409969,-0.248247,-0.382228
-0.37,0.41333,-0.244373,-0.385923
-0.36,0.416623,-0.240423,-0.389547
-0.35,0.419848,-0.236399,-0.393099
-0.34,0.423006,-0.232302,-0.39658
-0.33,0.426097,-0.228135,-0.399991
-0.32,0.42912,-0.223899,-0.403331
-0.31,0.432076,-0.219595,-0.406599
-0.3,0.434965,-0.215226,-0.409798
-0.29,0.437787,-0.210793,-0.412926
-0.28,0.440542,-0.206298,-0.415983
-0.27,0.44323,-0.201742,-0.41897
-0.26,0.445851,-0.197127,-0.421887
-0.25,0.448405,-0.192454,-0.424734
-0.24,0.450893,-0.187724,-0.427511
-0.23,0.453314,-0.18294,-0.430217
-0.22,0.455667,-0.178101,-0.432854
-0.21,0.457955,-0.17321,-0.43542
-0.2,0.460175,-0.168268,-0.437916
-0.19,0.462328,-0.163276,-0.440343
-0.18,0.464414,-0.158235,-0.442699
-0.17,0.466433,-0.153147,-0.444985
-0.16,0.468385,-0.148012,-0.4472
-0.15,0.47027,-0.142832,-0.449346
-0.14,0.472088,-0.137608,-0.451421
-0.13,0.473838,-0.132341,-0.453425
-0.12,0.47552,-0.127032,-0.455359
-0.11,0.477135,-0.121682,-0.457222
-0.1,0.478681,-0.116293,-0.459014
-0.09,0.48016,-0.110864,-0.460736
-0.08,0.48157,-0.105398,-0.462386
-0.07,0.482912,-0.0998955,-0.463964
-0.06,0.484184,-0.094357,-0.465471
-0.05,0.485388,-0.0887839,-0.466906
-0.04,0.486523,-0.083177,-0.46827
-0.03,0.487588,-0.0775373,-0.46956
-0.02,0.488583,-0.0718659,-0.470779
-0.01,0.489508,-0.0661636,-0.471924
7.5287e-16,0.490362,-0.0604314,-0.472996
0.01,0.491146,-0.0546704,-0.473995
0.02,0.491858,-0.0488814,-0.474919
0.03,0.492498,-0.0430654,-0.47577
0.04,0.493067,-0.0372234,-0.476546
0.05,0.493563,-0.0313563,-0.477246
0.06,0.493986,-0.0254651,-0.477872
0.07,0.494335,-0.0195507,-0.478421
0.08,0.494611,-0.0136142,-0.478894
0.09,0.494812,-0.00765645,-0.479291
0.1,0.494939,-0.00167852,-0.479609
0.11,0.494989,0.0043186,-0.47985
0.12,0.494964,0.0103339,-0.480013
0.13,0.494862,0.0163664,-0.480096
0.14,0.494683,0.0224149,-0.4801
0.15,0.494425,0.0284785,-0.480024
0.16,0.494089,0.0345561,-0.479866
0.17,0.493674,0.0406466,-0.479627
0.18,0.493178,0.0467488,-0.479305
0.19,0.492602,0.0528616,-0.478901
0.2,0.491943,0.0589838,-0.478413
0.21,0.491203,0.0651142,-0.477839
0.22,0.490378,0.0712516,-0.477181
0.23,0.48947,0.0773948,-0.476436
0.24,0.488476,0.0835423,-0.475604
0.25,0.487397,0.089693,-0.474684
0.26,0.48623,0.0958453,-0.473674
0.27,0.484975,0.101998,-0.472574
0.28,0.483631,0.108149,-0.471384
0.29,0.482196,0.114298,-0.470101
0.3,0.480671,0.120442,-0.468724
0.31,0.479052,0.12658,-0.467254
0.32,0.47734,0.132711,-0.465687
0.33,0.475533,0.138832,-0.464024
0.34,0.473629,0.144942,-0.462262
0.35,0.471628,0.151039,-0.460402
0.36,0.469528,0.157121,-0.45844
0.37,0.467327,0.163185,-0.456376
0.38,0.465025,0.169231,-0.454208
0.39,0.462619,0.175254,-0.451935
0.4,0.460108,0.181253,-0.449555
0.41,0.45749,0.187226,-0.447067
0.42,0.454764,0.19317,-0.444469
0.43,0.451927,0.199082,-0.441759
0.44,0.448979,0.20496,-0.438936
0.45,0.445917,0.2108,-0.435997
0.46,0.442739,0.216599,-0.432941
0.47,0.439444,0.222354,-0.429765
0.48,0.436029,0.228061,-0.426469
0.49,0.432492,0.233718,-0.423048
0.5,0.428831,0.239319,-0.419503
0.51,0.425043,0.244861,-0.415829
0.52,0.421127,0.25034,-0.412025
0.53,0.417079,0.25575,-0.408088
0.54,0.412898,0.261088,-0.404017
0.55,0.40858,0.266349,-0.399807
0.56,0.404124,0.271525,-0.395457
0.57,0.399525,0.276613,-0.390964
0.58,0.394782,0.281606,-0.386325
0.59,0.389891,0.286497,-0.381537
0.6,0.38485,0.29128,-0.376596
0.61,0.379654,0.295946,-0.371501
0.62,0.374302,0.30049,-0.366246
0.63,0.368788,0.304901,-0.36083
0.64,0.36311,0.309171,-0.355248
0.65,0.357264,0.313291,-0.349497
0.66,0.351246,0.317249,-0.343573
0.67,0.345053,0.321036,-0.337472
0.68,0.33868,0.32464,-0.331189
0.69,0.332122,0.328046,-0.324722
0.7,0.325376,0.331243,-0.318064
0.71,0.318437,0.334214,-0.311213
0.72,0.311301,0.336943,-0.304163
0.73,0.303961,0.339414,-0.296908
0.74,0.296414,0.341606,-0.289445
0.75,0.288654,0.343499,-0.281768
0.76,0.280675,0.34507,-0.273871
0.77,0.272472,0.346294,-0.265749
0.78,0.264039,0.347144,-0.257396
0.79,0.25537,0.347588,-0.248805
0.8,0.246459,0.347592,-0.239971
0.81,0.237298,0.347119,-0.230887
0.82,0.227882,0.346127,-0.221546
0.83,0.218203,0.344567,-0.211941
0.84,0.208253,0.342386,-0.202065
0.85,0.198026,0.339521,-0.19191
0.86,0.187513,0.335902,-0.181468
0.87,0.176706,0.331444,-0.170731
0.88,0.165597,0.326052,-0.159691
0.89,0.154176,0.31961,-0.148338
0.9,0.142435,0.311977,-0.136665
0.91,0.130365,0.302981,-0.12466
0.92,0.117954,0.292407,-0.112315
0.93,0.105194,0.279974,-0.0996186
0.94,0.0920741,0.265309,-0.0865613
0.95,0.0785828,0.247884,-0.0731319
0.96,0.0647093,0.226916,-0.0593193
0.97,0.0504421,0.201119,-0.0451118
0.98,0.0357693,0.168054,-0.0304976
0.99,0.0206788,0.121609,-0.0154645


==> anc/Fig6_N1520_minv0.1.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.427715,0,-2.36366e-16
-0.99,0.434058,-0.0543861,-0.0197324
-0.98,0.439474,-0.0707645,-0.0365657
-0.97,0.444154,-0.0801561,-0.0510893
-0.96,0.448236,-0.0859887,-0.0637429
-0.95,0.451829,-0.0896696,-0.0748615
-0.94,0.455014,-0.0919375,-0.0847042
-0.93,0.457857,-0.0932312,-0.0934752
-0.92,0.460409,-0.0938307,-0.101337
-0.91,0.462714,-0.0939246,-0.108421
-0.9,0.464804,-0.093644,-0.114835
-0.89,0.466709,-0.093083,-0.120666
-0.88,0.468451,-0.0923105,-0.125989
-0.87,0.47005,-0.0913776,-0.130864
-0.86,0.471523,-0.0903231,-0.135344
-0.85,0.472884,-0.0891768,-0.139474
-0.84,0.474145,-0.0879614,-0.14329
-0.83,0.475316,-0.0866948,-0.146826
-0.82,0.476407,-0.0853909,-0.150109
-0.81,0.477425,-0.0840607,-0.153165
-0.8,0.478377,-0.082713,-0.156015
-0.79,0.479269,-0.0813547,-0.158677
-0.78,0.480107,-0.0799912,-0.161168
-0.77,0.480895,-0.078627,-0.163504
-0.76,0.481637,-0.0772655,-0.165696
-0.75,0.482337,-0.0759094,-0.167756
-0.74,0.482998,-0.0745611,-0.169695
-0.73,0.483624,-0.0732221,-0.171523
-0.72,0.484217,-0.0718938,-0.173247
-0.71,0.484778,-0.0705772,-0.174875
-0.7,0.485312,-0.0692731,-0.176414
-0.69,0.485819,-0.0679822,-0.17787
-0.68,0.486301,-0.0667046,-0.179249
-0.67,0.48676,-0.0654409,-0.180556
-0.66,0.487197,-0.064191,-0.181795
-0.65,0.487614,-0.062955,-0.182971
-0.64,0.488013,-0.061733,-0.184088
-0.63,0.488393,-0.0605248,-0.185149
-0.62,0.488757,-0.0593303,-0.186157
-0.61,0.489104,-0.0581493,-0.187116
-0.6,0.489437,-0.0569817,-0.188028
-0.59,0.489756,-0.0558272,-0.188896
-0.58,0.490061,-0.0546856,-0.189723
-0.57,0.490354,-0.0535565,-0.19051
-0.56,0.490634,-0.0524398,-0.19126
-0.55,0.490904,-0.0513351,-0.191974
-0.54,0.491162,-0.0502422,-0.192654
-0.53,0.49141,-0.0491607,-0.193303
-0.52,0.491649,-0.0480903,-0.193921
-0.51,0.491878,-0.0470309,-0.194509
-0.5,0.492098,-0.045982,-0.19507
-0.49,0.492309,-0.0449433,-0.195605
-0.48,0.492513,-0.0439147,-0.196114
-0.47,0.492708,-0.0428957,-0.196598
-0.46,0.492896,-0.0418861,-0.19706
-0.45,0.493077,-0.0408857,-0.197499
-0.44,0.493252,-0.0398941,-0.197917
-0.43,0.493419,-0.038911,-0.198314
-0.42,0.49358,-0.0379363,-0.198692
-0.41,0.493735,-0.0369697,-0.19905
-0.4,0.493884,-0.0360108,-0.199391
-0.39,0.494028,-0.0350594,-0.199713
-0.38,0.494166,-0.0341154,-0.200019
-0.37,0.494299,-0.0331783,-0.200308
-0.36,0.494426,-0.0322481,-0.200582
-0.35,0.494549,-0.0313245,-0.20084
-0.34,0.494667,-0.0304072,-0.201083
-0.33,0.49478,-0.029496,-0.201312
-0.32,0.494889,-0.0285908,-0.201527
-0.31,0.494993,-0.0276912,-0.201729
-0.3,0.495094,-0.0267971,-0.201918
-0.29,0.49519,-0.0259083,-0.202093
-0.28,0.495282,-0.0250245,-0.202257
-0.27,0.49537,-0.0241456,-0.202408
-0.26,0.495454,-0.0232714,-0.202548
-0.25,0.495535,-0.0224017,-0.202676
-0.24,0.495612,-0.0215362,-0.202793
-0.23,0.495685,-0.0206749,-0.202899
-0.22,0.495755,-0.0198175,-0.202995
-0.21,0.495822,-0.0189638,-0.20308
-0.2,0.495885,-0.0181137,-0.203155
-0.19,0.495945,-0.0172671,-0.20322
-0.18,0.496002,-0.0164236,-0.203275
-0.17,0.496056,-0.0155832,-0.20332
-0.16,0.496107,-0.0147457,-0.203356
-0.15,0.496155,-0.0139109,-0.203383
-0.14,0.496199,-0.0130787,-0.2034
-0.13,0.496241,-0.0122489,-0.203409
-0.12,0.49628,-0.0114214,-0.203408
-0.11,0.496316,-0.0105959,-0.203399
-0.1,0.496349,-0.00977239,-0.203381
-0.09,0.496379,-0.00895066,-0.203355
-0.08,0.496407,-0.00813056,-0.20332
-0.07,0.496432,-0.00731195,-0.203277
-0.06,0.496454,-0.00649466,-0.203225
-0.05,0.496474,-0.00567856,-0.203165
-0.04,0.49649,-0.00486349,-0.203097
-0.03,0.496504,-0.00404931,-0.203021
-0.02,0.496516,-0.00323586,-0.202936
-0.01,0.496525,-0.00242301,-0.202844
7.5287e-16,0.496531,-0.00161061,-0.202743
0.01,0.496534,-0.000798513,-0.202634
0.02,0.496535,1.34306e-05,-0.202518
0.03,0.496533,0.000825364,-0.202393
0.04,0.496529,0.00163743,-0.20226
0.05,0.496522,0.00244978,-0.202119
0.06,0.496512,0.00326256,-0.20197
0.07,0.4965,0.00407591,-0.201812
0.08,0.496485,0.00488998,-0.201647
0.09,0.496467,0.00570492,-0.201473
0.1,0.496446,0.00652087,-0.201291
0.11,0.496423,0.00733799,-0.201101
0.12,0.496397,0.00815643,-0.200902
0.13,0.496368,0.00897633,-0.200695
0.14,0.496336,0.00979785,-0.200479
0.15,0.496302,0.0106211,-0.200254
0.16,0.496264,0.0114464,-0.20002
0.17,0.496224,0.0122737,-0.199778
0.18,0.496181,0.0131032,-0.199526
0.19,0.496134,0.0139352,-0.199265
0.2,0.496085,0.0147697,-0.198995
0.21,0.496032,0.0156069,-0.198715
0.22,0.495977,0.0164471,-0.198426
0.23,0.495918,0.0172903,-0.198126
0.24,0.495855,0.0181367,-0.197816
0.25,0.49579,0.0189865,-0.197497
0.26,0.49572,0.0198399,-0.197166
0.27,0.495648,0.0206971,-0.196825
0.28,0.495571,0.0215582,-0.196472
0.29,0.495491,0.0224235,-0.196109
0.3,0.495407,0.023293,-0.195733
0.31,0.49532,0.0241671,-0.195346
0.32,0.495228,0.0250459,-0.194946
0.33,0.495132,0.0259295,-0.194534
0.34,0.495032,0.0268183,-0.194109
0.35,0.494927,0.0277123,-0.19367
0.36,0.494818,0.0286119,-0.193218
0.37,0.494704,0.0295172,-0.192751
0.38,0.494586,0.0304284,-0.19227
0.39,0.494462,0.0313458,-0.191773
0.4,0.494333,0.0322696,-0.19126
0.41,0.494199,0.0332,-0.190732
0.42,0.49406,0.0341372,-0.190186
0.43,0.493914,0.0350815,-0.189623
0.44,0.493763,0.0360331,-0.189041
0.45,0.493606,0.0369923,-0.188441
0.46,0.493442,0.0379593,-0.187821
0.47,0.493271,0.0389344,-0.18718
0.48,0.493093,0.0399178,-0.186518
0.49,0.492909,0.0409098,-0.185834
0.5,0.492716,0.0419106,-0.185126
0.51,0.492516,0.0429205,-0.184394
0.52,0.492307,0.0439397,-0.183637
0.53,0.492089,0.0449686,-0.182853
0.54,0.491863,0.0460074,-0.182041
0.55,0.491627,0.0470563,-0.181199
0.56,0.49138,0.0481156,-0.180327
0.57,0.491124,0.0491856,-0.179422
0.58,0.490856,0.0502665,-0.178483
0.59,0.490576,0.0513585,-0.177508
0.6,0.490284,0.0524619,-0.176496
0.61,0.489979,0.0535768,-0.175443
0.62,0.48966,0.0547034,-0.174347
0.63,0.489326,0.055842,-0.173207
0.64,0.488977,0.0569925,-0.172019
0.65,0.488612,0.0581552,-0.17078
0.66,0.488228,0.05933,-0.169488
0.67,0.487827,0.0605168,-0.168138
0.68,0.487405,0.0617156,-0.166727
0.69,0.486962,0.0629263,-0.165251
0.7,0.486496,0.0641483,-0.163705
0.71,0.486006,0.0653814,-0.162084
0.72,0.48549,0.0666249,-0.160383
0.73,0.484945,0.067878,-0.158595
0.74,0.48437,0.0691396,-0.156713
0.75,0.483762,0.0704084,-0.154731
0.76,0.483119,0.0716827,-0.15264
0.77,0.482438,0.0729602,-0.150431
0.78,0.481714,0.0742382,-0.148093
0.79,0.480945,0.0755134,-0.145615
0.8,0.480126,0.0767814,-0.142984
0.81,0.479253,0.078037,-0.140185
0.82,0.478319,0.0792734,-0.137202
0.83,0.477319,0.0804822,-0.134015
0.84,0.476246,0.081653,-0.130603
0.85,0.475092,0.0827724,-0.126941
0.86,0.473847,0.0838234,-0.123001
0.87,0.472501,0.0847844,-0.118749
0.88,0.471041,0.0856274,-0.114146
0.89,0.469452,0.086316,-0.109148
0.9,0.467716,0.0868021,-0.1037
0.91,0.465814,0.0870214,-0.0977387
0.92,0.46372,0.0868863,-0.0911875
0.93,0.461404,0.0862749,-0.0839537
0.94,0.458829,0.085013,-0.0759244
0.95,0.45595,0.082842,-0.0669601
0.96,0.452711,0.0793588,-0.0568865
0.97,0.449038,0.0738856,-0.0454833
0.98,0.444842,0.0651351,-0.0324678
0.99,0.440001,0.0499746,-0.0174704


==> anc/Fig6_N1520_minv0.3.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.235233,0,0
-0.99,0.245264,-0.0699443,-0.00959327
-0.98,0.254742,-0.0954666,-0.018652
-0.97,0.26371,-0.112916,-0.0272181
-0.96,0.272207,-0.12599,-0.0353291
-0.95,0.280268,-0.136189,-0.0430186
-0.94,0.287925,-0.144314,-0.0503174
-0.93,0.295205,-0.150859,-0.0572529
-0.92,0.302136,-0.156154,-0.0638503
-0.91,0.30874,-0.160435,-0.0701322
-0.9,0.315039,-0.163879,-0.0761196
-0.89,0.321053,-0.166621,-0.0818314
-0.88,0.326799,-0.168766,-0.0872849
-0.87,0.332295,-0.170401,-0.0924961
-0.86,0.337555,-0.171595,-0.0974795
-0.85,0.342593,-0.172406,-0.102249
-0.84,0.347422,-0.172882,-0.106816
-0.83,0.352054,-0.173064,-0.111193
-0.82,0.356499,-0.172986,-0.11539
-0.81,0.360769,-0.172679,-0.119417
-0.8,0.364872,-0.172168,-0.123283
-0.79,0.368816,-0.171476,-0.126997
-0.78,0.372611,-0.170621,-0.130566
-0.77,0.376264,-0.169622,-0.133997
-0.76,0.379782,-0.168492,-0.137298
-0.75,0.38317,-0.167246,-0.140475
-0.74,0.386437,-0.165895,-0.143534
-0.73,0.389586,-0.164449,-0.14648
-0.72,0.392624,-0.162918,-0.149318
-0.71,0.395556,-0.16131,-0.152054
-0.7,0.398386,-0.159633,-0.154691
-0.69,0.401119,-0.157893,-0.157235
-0.68,0.403758,-0.156095,-0.159689
-0.67,0.406309,-0.154247,-0.162057
-0.66,0.408774,-0.152352,-0.164343
-0.65,0.411157,-0.150414,-0.16655
-0.64,0.413461,-0.148439,-0.168681
-0.63,0.41569,-0.146428,-0.170739
-0.62,0.417846,-0.144387,-0.172726
-0.61,0.419932,-0.142317,-0.174647
-0.6,0.421951,-0.140221,-0.176503
-0.59,0.423905,-0.138103,-0.178296
-0.58,0.425797,-0.135963,-0.180029
-0.57,0.427628,-0.133804,-0.181704
-0.56,0.429401,-0.131629,-0.183323
-0.55,0.431118,-0.129438,-0.184887
-0.54,0.43278,-0.127233,-0.1864
-0.53,0.43439,-0.125015,-0.187862
-0.52,0.435949,-0.122787,-0.189275
-0.51,0.437459,-0.120549,-0.190641
-0.5,0.438921,-0.118301,-0.19196
-0.49,0.440337,-0.116046,-0.193236
-0.48,0.441708,-0.113784,-0.194468
-0.47,0.443036,-0.111516,-0.195659
-0.46,0.444321,-0.109242,-0.196808
-0.45,0.445566,-0.106964,-0.197919
-0.44,0.44677,-0.104681,-0.198991
-0.43,0.447936,-0.102395,-0.200026
-0.42,0.449063,-0.100106,-0.201024
-0.41,0.450154,-0.0978141,-0.201988
-0.4,0.451209,-0.0955202,-0.202917
-0.39,0.45223,-0.0932246,-0.203812
-0.38,0.453216,-0.0909276,-0.204674
-0.37,0.454168,-0.0886295,-0.205505
-0.36,0.455089,-0.0863306,-0.206305
-0.35,0.455977,-0.0840311,-0.207074
-0.34,0.456834,-0.0817313,-0.207813
-0.33,0.457661,-0.0794315,-0.208523
-0.32,0.458459,-0.0771317,-0.209205
-0.31,0.459227,-0.0748321,-0.209859
-0.3,0.459966,-0.0725329,-0.210485
-0.29,0.460677,-0.0702342,-0.211085
-0.28,0.461361,-0.0679361,-0.211659
-0.27,0.462018,-0.0656388,-0.212206
-0.26,0.462649,-0.0633422,-0.212728
-0.25,0.463253,-0.0610464,-0.213226
-0.24,0.463832,-0.0587516,-0.213699
-0.23,0.464385,-0.0564577,-0.214148
-0.22,0.464914,-0.0541647,-0.214573
-0.21,0.465418,-0.0518727,-0.214975
-0.2,0.465898,-0.0495818,-0.215354
-0.19,0.466354,-0.0472918,-0.21571
-0.18,0.466787,-0.0450029,-0.216044
-0.17,0.467196,-0.0427149,-0.216355
-0.16,0.467583,-0.0404279,-0.216645
-0.15,0.467947,-0.0381419,-0.216913
-0.14,0.468288,-0.0358567,-0.21716
-0.13,0.468607,-0.0335725,-0.217386
-0.12,0.468904,-0.031289,-0.217591
-0.11,0.469179,-0.0290064,-0.217775
-0.1,0.469433,-0.0267246,-0.217939
-0.09,0.469665,-0.0244434,-0.218082
-0.08,0.469875,-0.0221628,-0.218204
-0.07,0.470064,-0.0198829,-0.218307
-0.06,0.470232,-0.0176035,-0.21839
-0.05,0.47038,-0.0153245,-0.218452
-0.04,0.470506,-0.013046,-0.218495
-0.03,0.470611,-0.0107678,-0.218518
-0.02,0.470695,-0.00848981,-0.218522
-0.01,0.470759,-0.00621207,-0.218506
7.5287e-16,0.470802,-0.00393446,-0.21847
0.01,0.470824,-0.00165691,-0.218414
0.02,0.470825,0.000620645,-0.218339
0.03,0.470805,0.00289827,-0.218244
0.04,0.470765,0.00517604,-0.21813
0.05,0.470704,0.00745402,-0.217996
0.06,0.470622,0.00973228,-0.217842
0.07,0.470519,0.0120109,-0.217669
0.08,0.470395,0.0142899,-0.217476
0.09,0.470249,0.0165694,-0.217263
0.1,0.470083,0.0188494,-0.21703
0.11,0.469895,0.02113,-0.216777
0.12,0.469686,0.0234113,-0.216503
0.13,0.469455,0.0256933,-0.216209
0.14,0.469202,0.027976,-0.215895
0.15,0.468927,0.0302595,-0.21556
0.16,0.46863,0.0325439,-0.215204
0.17,0.46831,0.0348291,-0.214827
0.18,0.467968,0.0371153,-0.214429
0.19,0.467603,0.0394023,-0.214009
0.2,0.467214,0.0416904,-0.213568
0.21,0.466802,0.0439794,-0.213105
0.22,0.466367,0.0462694,-0.212619
0.23,0.465907,0.0485604,-0.21211
0.24,0.465422,0.0508524,-0.211579
0.25,0.464913,0.0531453,-0.211025
0.26,0.464379,0.0554392,-0.210446
0.27,0.463819,0.057734,-0.209844
0.28,0.463232,0.0600296,-0.209218
0.29,0.46262,0.062326,-0.208566
0.3,0.46198,0.0646231,-0.20789
0.31,0.461313,0.0669208,-0.207188
0.32,0.460617,0.0692191,-0.206459
0.33,0.459894,0.0715178,-0.205704
0.34,0.45914,0.0738167,-0.204922
0.35,0.458358,0.0761157,-0.204111
0.36,0.457544,0.0784147,-0.203273
0.37,0.4567,0.0807134,-0.202405
0.38,0.455823,0.0830116,-0.201507
0.39,0.454914,0.085309,-0.200579
0.4,0.453972,0.0876054,-0.19962
0.41,0.452995,0.0899004,-0.198629
0.42,0.451983,0.0921938,-0.197605
0.43,0.450935,0.094485,-0.196548
0.44,0.44985,0.0967737,-0.195456
0.45,0.448727,0.0990595,-0.194329
0.46,0.447566,0.101342,-0.193165
0.47,0.446363,0.10362,-0.191964
0.48,0.44512,0.105893,-0.190725
0.49,0.443834,0.108161,-0.189445
0.5,0.442504,0.110423,-0.188125
0.51,0.441129,0.112678,-0.186763
0.52,0.439707,0.114925,-0.185358
0.53,0.438237,0.117163,-0.183907
0.54,0.436717,0.119391,-0.18241
0.55,0.435146,0.121607,-0.180866
0.56,0.433522,0.123812,-0.179272
0.57,0.431842,0.126002,-0.177626
0.58,0.430106,0.128176,-0.175928
0.59,0.42831,0.130334,-0.174174
0.6,0.426454,0.132471,-0.172364
0.61,0.424533,0.134588,-0.170494
0.62,0.422547,0.136681,-0.168564
0.63,0.420492,0.138747,-0.166569
0.64,0.418366,0.140784,-0.164508
0.65,0.416166,0.142789,-0.162378
0.66,0.413888,0.144759,-0.160176
0.67,0.41153,0.146689,-0.1579
0.68,0.409088,0.148575,-0.155545
0.69,0.406558,0.150413,-0.153109
0.7,0.403937,0.152197,-0.150588
0.71,0.401221,0.153922,-0.147977
0.72,0.398404,0.155581,-0.145274
0.73,0.395482,0.157168,-0.142474
0.74,0.392451,0.158674,-0.139571
0.75,0.389305,0.160089,-0.136562
0.76,0.386038,0.161405,-0.13344
0.77,0.382644,0.16261,-0.1302
0.78,0.379116,0.163691,-0.126836
0.79,0.375447,0.164633,-0.123341
0.8,0.371631,0.16542,-0.119708
0.81,0.367658,0.166033,-0.11593
0.82,0.36352,0.16645,-0.111999
0.83,0.359208,0.166647,-0.107905
0.84,0.354711,0.166594,-0.10364
0.85,0.350018,0.166257,-0.0991928
0.86,0.345117,0.165597,-0.0945524
0.87,0.339996,0.164566,-0.0897069
0.88,0.33464,0.163109,-0.0846431
0.89,0.329033,0.161156,-0.0793467
0.9,0.32316,0.158625,-0.0738024
0.91,0.317002,0.15541,-0.067993
0.92,0.310538,0.151381,-0.0619
0.93,0.303748,0.146363,-0.0555029
0.94,0.296606,0.140127,-0.0487795
0.95,0.289087,0.132346,-0.041705
0.96,0.28116,0.122538,-0.034252
0.97,0.272794,0.109917,-0.0263906
0.98,0.263953,0.0930134,-0.018087
0.99,0.254595,0.0682091,-0.00930402


==> anc/Fig6_N1520_minv0.5.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.17194,0,-1.707e-16
-0.99,0.177687,-0.0531541,-0.00547533
-0.98,0.183347,-0.0740328,-0.0108662
-0.97,0.18892,-0.089291,-0.0161739
-0.96,0.194406,-0.101526,-0.0213993
-0.95,0.199808,-0.111763,-0.0265436
-0.94,0.205127,-0.120536,-0.031608
-0.93,0.210363,-0.128168,-0.0365933
-0.92,0.215517,-0.134872,-0.0415006
-0.91,0.220591,-0.140801,-0.0463309
-0.9,0.225585,-0.146066,-0.0510852
-0.89,0.230501,-0.150752,-0.0557644
-0.88,0.23534,-0.154929,-0.0603694
-0.87,0.240101,-0.15865,-0.0649011
-0.86,0.244788,-0.161962,-0.0693605
-0.85,0.249399,-0.164901,-0.0737483
-0.84,0.253937,-0.167501,-0.0780654
-0.83,0.258401,-0.169788,-0.0823127
-0.82,0.262793,-0.171787,-0.0864909
-0.81,0.267114,-0.173518,-0.0906009
-0.8,0.271365,-0.175001,-0.0946433
-0.79,0.275545,-0.176252,-0.0986189
-0.78,0.279657,-0.177285,-0.102529
-0.77,0.2837,-0.178114,-0.106373
-0.76,0.287676,-0.178751,-0.110153
-0.75,0.291585,-0.179206,-0.113868
-0.74,0.295428,-0.179491,-0.117521
-0.73,0.299205,-0.179613,-0.121111
-0.72,0.302918,-0.179582,-0.124639
-0.71,0.306566,-0.179404,-0.128106
-0.7,0.310151,-0.179088,-0.131512
-0.69,0.313673,-0.17864,-0.134857
-0.68,0.317133,-0.178065,-0.138144
-0.67,0.320531,-0.177371,-0.141371
-0.66,0.323868,-0.176562,-0.14454
-0.65,0.327145,-0.175643,-0.147651
-0.64,0.330361,-0.174619,-0.150705
-0.63,0.333519,-0.173495,-0.153701
-0.62,0.336617,-0.172274,-0.156642
-0.61,0.339656,-0.170962,-0.159527
-0.6,0.342638,-0.16956,-0.162356
-0.59,0.345563,-0.168074,-0.16513
-0.58,0.34843,-0.166507,-0.16785
-0.57,0.351241,-0.16486,-0.170517
-0.56,0.353997,-0.163139,-0.173129
-0.55,0.356696,-0.161345,-0.175688
-0.54,0.35934,-0.159482,-0.178195
-0.53,0.36193,-0.157551,-0.18065
-0.52,0.364465,-0.155556,-0.183052
-0.51,0.366947,-0.1535,-0.185403
-0.5,0.369375,-0.151383,-0.187703
-0.49,0.37175,-0.149209,-0.189952
-0.48,0.374072,-0.146979,-0.192151
-0.47,0.376342,-0.144696,-0.1943
-0.46,0.378559,-0.142361,-0.196399
-0.45,0.380725,-0.139977,-0.198448
-0.44,0.38284,-0.137545,-0.200449
-0.43,0.384903,-0.135068,-0.202401
-0.42,0.386916,-0.132546,-0.204304
-0.41,0.388878,-0.129981,-0.206159
-0.4,0.39079,-0.127375,-0.207966
-0.39,0.392653,-0.124729,-0.209726
-0.38,0.394466,-0.122046,-0.211438
-0.37,0.396229,-0.119326,-0.213103
-0.36,0.397943,-0.11657,-0.214721
-0.35,0.399609,-0.11378,-0.216293
-0.34,0.401226,-0.110958,-0.217819
-0.33,0.402795,-0.108104,-0.219298
-0.32,0.404316,-0.10522,-0.220731
-0.31,0.405788,-0.102307,-0.222119
-0.3,0.407214,-0.0993666,-0.223461
-0.29,0.408591,-0.096399,-0.224758
-0.28,0.409922,-0.0934057,-0.226009
-0.27,0.411205,-0.090388,-0.227216
-0.26,0.412442,-0.0873466,-0.228378
-0.25,0.413632,-0.0842828,-0.229496
-0.24,0.414775,-0.0811975,-0.230569
-0.23,0.415872,-0.0780917,-0.231598
-0.22,0.416922,-0.0749664,-0.232582
-0.21,0.417927,-0.0718224,-0.233523
-0.2,0.418886,-0.0686607,-0.23442
-0.19,0.419798,-0.0654823,-0.235273
-0.18,0.420666,-0.0622879,-0.236083
-0.17,0.421487,-0.0590786,-0.236849
-0.16,0.422263,-0.055855,-0.237572
-0.15,0.422994,-0.0526182,-0.238251
-0.14,0.423679,-0.0493689,-0.238887
-0.13,0.42432,-0.0461079,-0.23948
-0.12,0.424915,-0.0428362,-0.24003
-0.11,0.425465,-0.0395544,-0.240538
-0.1,0.42597,-0.0362633,-0.241002
-0.09,0.42643,-0.0329639,-0.241423
-0.08,0.426846,-0.0296568,-0.241802
-0.07,0.427216,-0.0263428,-0.242138
-0.06,0.427542,-0.0230227,-0.242431
-0.05,0.427823,-0.0196972,-0.242682
-0.04,0.42806,-0.0163672,-0.24289
-0.03,0.428252,-0.0130334,-0.243056
-0.02,0.428399,-0.00969649,-0.243179
-0.01,0.428501,-0.00635728,-0.243259
7.5287e-16,0.428559,-0.00301652,-0.243297
0.01,0.428572,0.000325056,-0.243292
0.02,0.42854,0.00366668,-0.243244
0.03,0.428464,0.00700761,-0.243154
0.04,0.428343,0.0103471,-0.243022
0.05,0.428178,0.0136844,-0.242847
0.06,0.427967,0.0170187,-0.242629
0.07,0.427712,0.0203492,-0.242368
0.08,0.427411,0.0236753,-0.242064
0.09,0.427066,0.0269961,-0.241718
0.1,0.426676,0.0303109,-0.241329
0.11,0.426241,0.0336188,-0.240897
0.12,0.42576,0.0369191,-0.240422
0.13,0.425234,0.040211,-0.239903
0.14,0.424663,0.0434937,-0.239342
0.15,0.424046,0.0467663,-0.238737
0.16,0.423384,0.050028,-0.238089
0.17,0.422676,0.0532781,-0.237397
0.18,0.421923,0.0565155,-0.236662
0.19,0.421123,0.0597396,-0.235882
0.2,0.420277,0.0629493,-0.235059
0.21,0.419385,0.0661439,-0.234192
0.22,0.418447,0.0693223,-0.233281
0.23,0.417462,0.0724837,-0.232326
0.24,0.416431,0.0756271,-0.231326
0.25,0.415352,0.0787516,-0.230281
0.26,0.414227,0.0818562,-0.229192
0.27,0.413054,0.0849398,-0.228057
0.28,0.411834,0.0880014,-0.226878
0.29,0.410566,0.0910401,-0.225653
0.3,0.40925,0.0940547,-0.224383
0.31,0.407886,0.097044,-0.223066
0.32,0.406474,0.100007,-0.221704
0.33,0.405013,0.102943,-0.220296
0.34,0.403504,0.10585,-0.218841
0.35,0.401945,0.108726,-0.217339
0.36,0.400338,0.111572,-0.215791
0.37,0.39868,0.114385,-0.214195
0.38,0.396973,0.117165,-0.212552
0.39,0.395215,0.119909,-0.210862
0.4,0.393407,0.122617,-0.209123
0.41,0.391549,0.125286,-0.207336
0.42,0.389639,0.127916,-0.2055
0.43,0.387678,0.130504,-0.203616
0.44,0.385665,0.13305,-0.201682
0.45,0.3836,0.135551,-0.199699
0.46,0.381483,0.138006,-0.197665
0.47,0.379313,0.140412,-0.195582
0.48,0.377089,0.142769,-0.193448
0.49,0.374812,0.145074,-0.191263
0.5,0.372481,0.147324,-0.189027
0.51,0.370096,0.149518,-0.186739
0.52,0.367656,0.151654,-0.184399
0.53,0.365161,0.153729,-0.182007
0.54,0.36261,0.15574,-0.179562
0.55,0.360004,0.157686,-0.177063
0.56,0.35734,0.159564,-0.174511
0.57,0.35462,0.16137,-0.171904
0.58,0.351842,0.163102,-0.169243
0.59,0.349006,0.164757,-0.166526
0.6,0.346112,0.166331,-0.163754
0.61,0.343158,0.167822,-0.160926
0.62,0.340145,0.169225,-0.158042
0.63,0.337072,0.170536,-0.1551
0.64,0.333938,0.171753,-0.1521
0.65,0.330743,0.172869,-0.149043
0.66,0.327487,0.173882,-0.145926
0.67,0.324167,0.174786,-0.14275
0.68,0.320785,0.175575,-0.139515
0.69,0.317339,0.176245,-0.136218
0.7,0.313829,0.17679,-0.132861
0.71,0.310254,0.177203,-0.129442
0.72,0.306613,0.177478,-0.125961
0.73,0.302906,0.177607,-0.122416
0.74,0.299131,0.177583,-0.118808
0.75,0.295289,0.177397,-0.115135
0.76,0.291379,0.177039,-0.111397
0.77,0.287399,0.176501,-0.107594
0.78,0.283349,0.17577,-0.103724
0.79,0.279228,0.174834,-0.0997863
0.8,0.275036,0.173681,-0.0957807
0.81,0.270771,0.172295,-0.0917062
0.82,0.266432,0.17066,-0.087562
0.83,0.26202,0.168756,-0.0833473
0.84,0.257532,0.166563,-0.0790612
0.85,0.252968,0.164056,-0.0747029
0.86,0.248327,0.161208,-0.0702714
0.87,0.243608,0.157986,-0.0657659
0.88,0.238811,0.154352,-0.0611853
0.89,0.233933,0.15026,-0.0565289
0.9,0.228974,0.145655,-0.0517956
0.91,0.223934,0.140469,-0.0469843
0.92,0.21881,0.134614,-0.0420941
0.93,0.213602,0.12798,-0.0371239
0.94,0.208309,0.120413,-0.0320727
0.95,0.202929,0.111698,-0.0269394
0.96,0.197462,0.101512,-0.0217227
0.97,0.191905,0.0893171,-0.0164217
0.98,0.186259,0.0740866,-0.011035
0.99,0.180521,0.0532157,-0.00556152


==> anc/Fig6_all_0deg_minv0.1.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.462174,0,-3.42119e-17
-0.99,0.463713,-0.0265855,-0.00964905
-0.98,0.465169,-0.0363127,-0.0188591
-0.97,0.466548,-0.0429781,-0.0276616
-0.96,0.467855,-0.0479835,-0.0360852
-0.95,0.469095,-0.0518968,-0.0441558
-0.94,0.470273,-0.0550213,-0.0518971
-0.93,0.471394,-0.0575437,-0.0593307
-0.92,0.472461,-0.0595897,-0.0664762
-0.91,0.473478,-0.0612488,-0.0733519
-0.9,0.474447,-0.0625878,-0.0799742
-0.89,0.475372,-0.063658,-0.0863585
-0.88,0.476256,-0.0644999,-0.0925188
-0.87,0.477102,-0.065146,-0.0984681
-0.86,0.47791,-0.0656229,-0.104218
-0.85,0.478684,-0.0659528,-0.109781
-0.84,0.479426,-0.0661539,-0.115166
-0.83,0.480137,-0.0662421,-0.120383
-0.82,0.480819,-0.0662305,-0.125441
-0.81,0.481474,-0.0661306,-0.130348
-0.8,0.482103,-0.0659523,-0.135112
-0.79,0.482707,-0.0657041,-0.13974
-0.78,0.483289,-0.0653936,-0.144239
-0.77,0.483848,-0.0650272,-0.148616
-0.76,0.484386,-0.0646108,-0.152875
-0.75,0.484904,-0.0641495,-0.157024
-0.74,0.485403,-0.0636477,-0.161066
-0.73,0.485884,-0.0631095,-0.165007
-0.72,0.486348,-0.0625385,-0.168851
-0.71,0.486796,-0.0619378,-0.172604
-0.7,0.487228,-0.0613103,-0.176268
-0.69,0.487645,-0.0606586,-0.179847
-0.68,0.488048,-0.059985,-0.183347
-0.67,0.488437,-0.0592914,-0.186768
-0.66,0.488813,-0.0585799,-0.190116
-0.65,0.489176,-0.057852,-0.193393
-0.64,0.489527,-0.0571093,-0.196603
-0.63,0.489867,-0.0563531,-0.199746
-0.62,0.490196,-0.0555848,-0.202828
-0.61,0.490514,-0.0548053,-0.205849
-0.6,0.490822,-0.0540157,-0.208813
-0.59,0.491121,-0.0532171,-0.211721
-0.58,0.491409,-0.0524101,-0.214575
-0.57,0.491689,-0.0515955,-0.217379
-0.56,0.49196,-0.0507741,-0.220133
-0.55,0.492223,-0.0499464,-0.222839
-0.54,0.492477,-0.049113,-0.2255
-0.53,0.492724,-0.0482745,-0.228117
-0.52,0.492963,-0.0474313,-0.230691
-0.51,0.493195,-0.0465838,-0.233224
-0.5,0.49342,-0.0457324,-0.235718
-0.49,0.493638,-0.0448775,-0.238173
-0.48,0.493849,-0.0440193,-0.240592
-0.47,0.494054,-0.0431581,-0.242976
-0.46,0.494253,-0.0422943,-0.245325
-0.45,0.494446,-0.041428,-0.247641
-0.44,0.494633,-0.0405594,-0.249925
-0.43,0.494814,-0.0396888,-0.252178
-0.42,0.49499,-0.0388162,-0.254401
-0.41,0.495161,-0.0379418,-0.256595
-0.4,0.495326,-0.0370657,-0.258762
-0.39,0.495487,-0.0361882,-0.260901
-0.38,0.495642,-0.0353091,-0.263014
-0.37,0.495793,-0.0344287,-0.265102
-0.36,0.49594,-0.033547,-0.267165
-0.35,0.496081,-0.0326641,-0.269204
-0.34,0.496219,-0.03178,-0.271221
-0.33,0.496352,-0.0308947,-0.273214
-0.32,0.496481,-0.0300083,-0.275187
-0.31,0.496606,-0.0291208,-0.277138
-0.3,0.496727,-0.0282321,-0.279069
-0.29,0.496844,-0.0273424,-0.28098
-0.28,0.496957,-0.0264516,-0.282871
-0.27,0.497066,-0.0255597,-0.284744
-0.26,0.497172,-0.0246666,-0.286599
-0.25,0.497275,-0.0237724,-0.288436
-0.24,0.497374,-0.0228771,-0.290256
-0.23,0.497469,-0.0219805,-0.29206
-0.22,0.497561,-0.0210826,-0.293847
-0.21,0.49765,-0.0201835,-0.295618
-0.2,0.497735,-0.0192829,-0.297374
-0.19,0.497817,-0.018381,-0.299114
-0.18,0.497896,-0.0174777,-0.30084
-0.17,0.497972,-0.0165728,-0.302552
-0.16,0.498045,-0.0156663,-0.30425
-0.15,0.498115,-0.0147581,-0.305934
-0.14,0.498182,-0.0138482,-0.307605
-0.13,0.498246,-0.0129365,-0.309262
-0.12,0.498308,-0.0120229,-0.310907
-0.11,0.498366,-0.0111073,-0.312539
-0.1,0.498421,-0.0101897,-0.314159
-0.09,0.498474,-0.00926985,-0.315767
-0.08,0.498524,-0.00834775,-0.317363
-0.07,0.498571,-0.00742329,-0.318948
-0.06,0.498615,-0.00649636,-0.320521
-0.05,0.498657,-0.00556685,-0.322083
-0.04,0.498696,-0.00463464,-0.323633
-0.03,0.498732,-0.00369963,-0.325173
-0.02,0.498765,-0.0027617,-0.326702
-0.01,0.498796,-0.00182071,-0.328221
7.5287e-16,0.498825,-0.000876537,-0.329728
0.01,0.49885,7.09454e-05,-0.331226
0.02,0.498873,0.00102188,-0.332713
0.03,0.498893,0.0019764,-0.33419
0.04,0.498911,0.00293467,-0.335656
0.05,0.498926,0.00389683,-0.337113
0.06,0.498938,0.00486303,-0.338559
0.07,0.498948,0.00583345,-0.339995
0.08,0.498955,0.00680824,-0.341421
0.09,0.498959,0.00778759,-0.342837
0.1,0.498961,0.00877167,-0.344244
0.11,0.498959,0.00976067,-0.34564
0.12,0.498955,0.0107548,-0.347026
0.13,0.498949,0.0117542,-0.348402
0.14,0.498939,0.0127592,-0.349767
0.15,0.498927,0.0137699,-0.351123
0.16,0.498912,0.0147865,-0.352468
0.17,0.498894,0.0158094,-0.353803
0.18,0.498873,0.0168387,-0.355127
0.19,0.498849,0.0178747,-0.356441
0.2,0.498822,0.0189176,-0.357744
0.21,0.498792,0.0199678,-0.359036
0.22,0.498759,0.0210255,-0.360317
0.23,0.498722,0.022091,-0.361587
0.24,0.498683,0.0231647,-0.362845
0.25,0.49864,0.0242468,-0.364092
0.26,0.498594,0.0253377,-0.365327
0.27,0.498544,0.0264377,-0.366551
0.28,0.498491,0.0275473,-0.367762
0.29,0.498434,0.0286667,-0.36896
0.3,0.498373,0.0297965,-0.370146
0.31,0.498309,0.030937,-0.371319
0.32,0.498241,0.0320888,-0.372478
0.33,0.498168,0.0332522,-0.373624
0.34,0.498092,0.0344277,-0.374756
0.35,0.498011,0.035616,-0.375874
0.36,0.497926,0.0368174,-0.376977
0.37,0.497836,0.0380327,-0.378065
0.38,0.497742,0.0392624,-0.379137
0.39,0.497642,0.0405072,-0.380194
0.4,0.497538,0.0417677,-0.381233
0.41,0.497428,0.0430447,-0.382257
0.42,0.497312,0.0443389,-0.383262
0.43,0.497191,0.0456511,-0.38425
0.44,0.497064,0.0469822,-0.385219
0.45,0.496931,0.0483331,-0.386168
0.46,0.496791,0.0497048,-0.387098
0.47,0.496644,0.0510981,-0.388007
0.48,0.49649,0.0525144,-0.388895
0.49,0.496328,0.0539546,-0.389761
0.5,0.496158,0.0554201,-0.390603
0.51,0.49598,0.0569121,-0.391422
0.52,0.495793,0.0584321,-0.392215
0.53,0.495597,0.0599815,-0.392983
0.54,0.49539,0.061562,-0.393723
0.55,0.495173,0.0631754,-0.394434
0.56,0.494945,0.0648234,-0.395116
0.57,0.494705,0.066508,-0.395766
0.58,0.494453,0.0682316,-0.396383
0.59,0.494186,0.0699962,-0.396965
0.6,0.493905,0.0718046,-0.397511
0.61,0.493609,0.0736594,-0.398017
0.62,0.493296,0.0755636,-0.398483
0.63,0.492964,0.0775204,-0.398904
0.64,0.492614,0.0795334,-0.399279
0.65,0.492242,0.0816063,-0.399603
0.66,0.491847,0.0837435,-0.399874
0.67,0.491427,0.0859496,-0.400087
0.68,0.49098,0.0882295,-0.400237
0.69,0.490504,0.0905891,-0.40032
0.7,0.489994,0.0930344,-0.400329
0.71,0.489449,0.0955724,-0.400258
0.72,0.488864,0.0982107,-0.400099
0.73,0.488235,0.100958,-0.399843
0.74,0.487557,0.103824,-0.399479
0.75,0.486824,0.106819,-0.398995
0.76,0.486029,0.109956,-0.398378
0.77,0.485165,0.113249,-0.39761
0.78,0.484221,0.116713,-0.396671
0.79,0.483188,0.120366,-0.395537
0.8,0.482051,0.12423,-0.39418
0.81,0.480794,0.128328,-0.392563
0.82,0.479397,0.132687,-0.390642
0.83,0.477836,0.137342,-0.388364
0.84,0.47608,0.142329,-0.38566
0.85,0.474091,0.147694,-0.38244
0.86,0.471819,0.15349,-0.378592
0.87,0.469199,0.159779,-0.373963
0.88,0.466145,0.166636,-0.36835
0.89,0.462542,0.174148,-0.361471
0.9,0.458229,0.182415,-0.352927
0.91,0.452977,0.191545,-0.342138
0.92,0.44645,0.201641,-0.328223
0.93,0.438139,0.212754,-0.309793
0.94,0.427242,0.224757,-0.284543
0.95,0.412446,0.236963,-0.248416
0.96,0.39157,0.246942,-0.19381
0.97,0.361292,0.246396,-0.105862
0.98,0.32044,0.20598,0.0407603
0.99,0.307141,0.0418341,0.219652


==> anc/Fig6_all_0deg_minv0.3.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.266872,0,0
-0.99,0.273718,-0.061182,-0.00885523
-0.98,0.280335,-0.0844635,-0.0174457
-0.97,0.286733,-0.100997,-0.0257831
-0.96,0.292921,-0.113875,-0.0338784
-0.95,0.298909,-0.124333,-0.041742
-0.94,0.304704,-0.133025,-0.0493837
-0.93,0.310316,-0.14035,-0.0568129
-0.92,0.315751,-0.146574,-0.0640383
-0.91,0.321017,-0.151888,-0.0710682
-0.9,0.326121,-0.156435,-0.0779104
-0.89,0.33107,-0.160322,-0.0845725
-0.88,0.335869,-0.163638,-0.0910616
-0.87,0.340524,-0.166453,-0.0973843
-0.86,0.345041,-0.168825,-0.103547
-0.85,0.349426,-0.170802,-0.109556
-0.84,0.353682,-0.172426,-0.115416
-0.83,0.357815,-0.173731,-0.121134
-0.82,0.36183,-0.174749,-0.126715
-0.81,0.36573,-0.175507,-0.132163
-0.8,0.369521,-0.176026,-0.137483
-0.79,0.373204,-0.176328,-0.14268
-0.78,0.376786,-0.176431,-0.147759
-0.77,0.380268,-0.176352,-0.152722
-0.76,0.383655,-0.176104,-0.157574
-0.75,0.386949,-0.175701,-0.16232
-0.74,0.390153,-0.175155,-0.166961
-0.73,0.393272,-0.174475,-0.171503
-0.72,0.396306,-0.173673,-0.175947
-0.71,0.39926,-0.172757,-0.180298
-0.7,0.402136,-0.171733,-0.184558
-0.69,0.404935,-0.170611,-0.18873
-0.68,0.407661,-0.169397,-0.192817
-0.67,0.410315,-0.168096,-0.196822
-0.66,0.4129,-0.166715,-0.200746
-0.65,0.415418,-0.165258,-0.204593
-0.64,0.417871,-0.16373,-0.208364
-0.63,0.420261,-0.162137,-0.212062
-0.62,0.422589,-0.160481,-0.215689
-0.61,0.424858,-0.158766,-0.219247
-0.6,0.427068,-0.156997,-0.222739
-0.59,0.429222,-0.155176,-0.226165
-0.58,0.431321,-0.153306,-0.229527
-0.57,0.433366,-0.15139,-0.232829
-0.56,0.435359,-0.149431,-0.23607
-0.55,0.437302,-0.147431,-0.239253
-0.54,0.439195,-0.145392,-0.242379
-0.53,0.44104,-0.143316,-0.245449
-0.52,0.442838,-0.141206,-0.248466
-0.51,0.44459,-0.139062,-0.25143
-0.5,0.446298,-0.136888,-0.254343
-0.49,0.447961,-0.134684,-0.257206
-0.48,0.449582,-0.132451,-0.26002
-0.47,0.451162,-0.130192,-0.262787
-0.46,0.4527,-0.127907,-0.265507
-0.45,0.454199,-0.125598,-0.268181
-0.44,0.455659,-0.123265,-0.270811
-0.43,0.45708,-0.12091,-0.273398
-0.42,0.458465,-0.118534,-0.275942
-0.41,0.459812,-0.116137,-0.278445
-0.4,0.461124,-0.113721,-0.280906
-0.39,0.462401,-0.111286,-0.283329
-0.38,0.463643,-0.108833,-0.285711
-0.37,0.464851,-0.106362,-0.288056
-0.36,0.466026,-0.103875,-0.290363
-0.35,0.467169,-0.101372,-0.292634
-0.34,0.46828,-0.0988525,-0.294868
-0.33,0.469359,-0.0963183,-0.297067
-0.32,0.470407,-0.0937695,-0.29923
-0.31,0.471424,-0.0912064,-0.30136
-0.3,0.472412,-0.0886296,-0.303456
-0.29,0.47337,-0.0860392,-0.305519
-0.28,0.474299,-0.0834358,-0.307549
-0.27,0.4752,-0.0808195,-0.309547
-0.26,0.476072,-0.0781907,-0.311513
-0.25,0.476917,-0.0755497,-0.313449
-0.24,0.477733,-0.0728966,-0.315353
-0.23,0.478523,-0.0702317,-0.317227
-0.22,0.479286,-0.0675551,-0.319071
-0.21,0.480022,-0.0648671,-0.320886
-0.2,0.480733,-0.0621678,-0.322671
-0.19,0.481417,-0.0594573,-0.324427
-0.18,0.482075,-0.0567357,-0.326155
-0.17,0.482708,-0.0540032,-0.327854
-0.16,0.483316,-0.0512598,-0.329525
-0.15,0.483899,-0.0485055,-0.331169
-0.14,0.484456,-0.0457404,-0.332784
-0.13,0.48499,-0.0429646,-0.334373
-0.12,0.485498,-0.0401781,-0.335934
-0.11,0.485983,-0.0373808,-0.337468
-0.1,0.486443,-0.0345727,-0.338975
-0.09,0.486879,-0.0317539,-0.340455
-0.08,0.487291,-0.0289243,-0.341908
-0.07,0.48768,-0.0260838,-0.343335
-0.06,0.488044,-0.0232325,-0.344736
-0.05,0.488385,-0.0203701,-0.34611
-0.04,0.488702,-0.0174966,-0.347457
-0.03,0.488995,-0.014612,-0.348779
-0.02,0.489265,-0.0117161,-0.350073
-0.01,0.489511,-0.00880887,-0.351342
7.5287e-16,0.489733,-0.00589006,-0.352584
0.01,0.489932,-0.0029596,-0.353799
0.02,0.490107,-1.73182e-05,-0.354989
0.03,0.490258,0.00293694,-0.356151
0.04,0.490385,0.00590334,-0.357287
0.05,0.490488,0.00888208,-0.358395
0.06,0.490567,0.0118733,-0.359477
0.07,0.490622,0.0148773,-0.360532
0.08,0.490653,0.0178943,-0.361559
0.09,0.490659,0.0209244,-0.362559
0.1,0.49064,0.0239679,-0.363531
0.11,0.490597,0.0270251,-0.364475
0.12,0.490528,0.0300962,-0.36539
0.13,0.490434,0.0331815,-0.366277
0.14,0.490314,0.0362813,-0.367135
0.15,0.490169,0.0393958,-0.367964
0.16,0.489997,0.0425254,-0.368763
0.17,0.489799,0.0456704,-0.369533
0.18,0.489573,0.0488311,-0.370271
0.19,0.489321,0.0520079,-0.370979
0.2,0.489041,0.0552011,-0.371656
0.21,0.488732,0.0584111,-0.3723
0.22,0.488395,0.0616382,-0.372912
0.23,0.488029,0.0648829,-0.373491
0.24,0.487634,0.0681456,-0.374037
0.25,0.487208,0.0714266,-0.374548
0.26,0.486751,0.0747264,-0.375025
0.27,0.486263,0.0780456,-0.375466
0.28,0.485743,0.0813844,-0.37587
0.29,0.485191,0.0847434,-0.376237
0.3,0.484604,0.0881232,-0.376566
0.31,0.483984,0.0915241,-0.376857
0.32,0.483328,0.0949468,-0.377107
0.33,0.482636,0.0983917,-0.377316
0.34,0.481907,0.101859,-0.377484
0.35,0.48114,0.105351,-0.377608
0.36,0.480333,0.108866,-0.377689
0.37,0.479487,0.112405,-0.377723
0.38,0.478599,0.11597,-0.377711
0.39,0.477668,0.119561,-0.377651
0.4,0.476693,0.123178,-0.377541
0.41,0.475672,0.126822,-0.37738
0.42,0.474604,0.130494,-0.377166
0.43,0.473487,0.134195,-0.376898
0.44,0.47232,0.137924,-0.376573
0.45,0.4711,0.141684,-0.376189
0.46,0.469826,0.145474,-0.375745
0.47,0.468495,0.149296,-0.375237
0.48,0.467105,0.153149,-0.374665
0.49,0.465654,0.157036,-0.374025
0.5,0.46414,0.160955,-0.373314
0.51,0.462558,0.164909,-0.37253
0.52,0.460907,0.168898,-0.37167
0.53,0.459183,0.172923,-0.370729
0.54,0.457383,0.176984,-0.369706
0.55,0.455504,0.181082,-0.368595
0.56,0.45354,0.185218,-0.367393
0.57,0.451489,0.189392,-0.366096
0.58,0.449345,0.193605,-0.364698
0.59,0.447104,0.197857,-0.363195
0.6,0.44476,0.202148,-0.361581
0.61,0.442308,0.206479,-0.35985
0.62,0.439741,0.21085,-0.357996
0.63,0.437053,0.215261,-0.356012
0.64,0.434237,0.219711,-0.353891
0.65,0.431284,0.2242,-0.351623
0.66,0.428186,0.228727,-0.349201
0.67,0.424933,0.233291,-0.346614
0.68,0.421516,0.23789,-0.343853
0.69,0.417923,0.242523,-0.340904
0.7,0.414142,0.247185,-0.337755
0.71,0.410159,0.251874,-0.334393
0.72,0.405959,0.256585,-0.330801
0.73,0.401526,0.261313,-0.326963
0.74,0.396841,0.26605,-0.322859
0.75,0.391885,0.270787,-0.318468
0.76,0.386635,0.275515,-0.313767
0.77,0.381065,0.280219,-0.308729
0.78,0.375149,0.284882,-0.303325
0.79,0.368854,0.289486,-0.297522
0.8,0.362146,0.294003,-0.291281
0.81,0.354985,0.298404,-0.284562
0.82,0.347326,0.302648,-0.277317
0.83,0.33912,0.306687,-0.26949
0.84,0.330309,0.310459,-0.261022
0.85,0.320828,0.313888,-0.25184
0.86,0.310605,0.316874,-0.241865
0.87,0.299557,0.319292,-0.231005
0.88,0.287589,0.320979,-0.219153
0.89,0.274597,0.321721,-0.206188
0.9,0.260465,0.32124,-0.191975
0.91,0.245066,0.319162,-0.176359
0.92,0.228272,0.314981,-0.159172
0.93,0.209963,0.308003,-0.140241
0.94,0.190062,0.297256,-0.119406
0.95,0.168597,0.281355,-0.0965732
0.96,0.14585,0.258286,-0.0718273
0.97,0.122705,0.225068,-0.0457142
0.98,0.101519,0.177273,-0.019963
0.99,0.0885989,0.1087,0.000428973


==> anc/Fig6_all_0deg_minv0.5.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.112044,0,-8.72639e-17
-0.99,0.119367,-0.0719423,-0.00758229
-0.98,0.126597,-0.100368,-0.0150732
-0.97,0.133735,-0.121255,-0.0224736
-0.96,0.140782,-0.1381,-0.0297842
-0.95,0.147739,-0.152275,-0.0370061
-0.94,0.154606,-0.164499,-0.0441399
-0.93,0.161384,-0.175202,-0.0511865
-0.92,0.168075,-0.184669,-0.0581466
-0.91,0.174678,-0.193102,-0.065021
-0.9,0.181195,-0.20065,-0.0718105
-0.89,0.187626,-0.207425,-0.0785158
-0.88,0.193973,-0.213519,-0.0851376
-0.87,0.200235,-0.219003,-0.0916767
-0.86,0.206414,-0.223937,-0.0981336
-0.85,0.21251,-0.22837,-0.104509
-0.84,0.218524,-0.232346,-0.110804
-0.83,0.224456,-0.235899,-0.117019
-0.82,0.230308,-0.239062,-0.123154
-0.81,0.23608,-0.241862,-0.12921
-0.8,0.241772,-0.244323,-0.135188
-0.79,0.247385,-0.246466,-0.141089
-0.78,0.25292,-0.248312,-0.146912
-0.77,0.258377,-0.249876,-0.152659
-0.76,0.263757,-0.251175,-0.15833
-0.75,0.269061,-0.252223,-0.163926
-0.74,0.274288,-0.253032,-0.169447
-0.73,0.27944,-0.253615,-0.174893
-0.72,0.284517,-0.253983,-0.180265
-0.71,0.289519,-0.254145,-0.185564
-0.7,0.294447,-0.254111,-0.190791
-0.69,0.299302,-0.253889,-0.195944
-0.68,0.304084,-0.253487,-0.201026
-0.67,0.308793,-0.252913,-0.206036
-0.66,0.31343,-0.252175,-0.210975
-0.65,0.317995,-0.251277,-0.215844
-0.64,0.322489,-0.250227,-0.220642
-0.63,0.326912,-0.24903,-0.22537
-0.62,0.331265,-0.247692,-0.230029
-0.61,0.335547,-0.246218,-0.234619
-0.6,0.33976,-0.244613,-0.23914
-0.59,0.343903,-0.24288,-0.243593
-0.58,0.347978,-0.241026,-0.247977
-0.57,0.351983,-0.239053,-0.252294
-0.56,0.355921,-0.236966,-0.256543
-0.55,0.35979,-0.234769,-0.260726
-0.54,0.363592,-0.232465,-0.264841
-0.53,0.367326,-0.230057,-0.26889
-0.52,0.370994,-0.227549,-0.272873
-0.51,0.374594,-0.224944,-0.27679
-0.5,0.378128,-0.222245,-0.280641
-0.49,0.381596,-0.219455,-0.284427
-0.48,0.384998,-0.216576,-0.288148
-0.47,0.388334,-0.213611,-0.291803
-0.46,0.391604,-0.210563,-0.295394
-0.45,0.394809,-0.207435,-0.29892
-0.44,0.39795,-0.204227,-0.302382
-0.43,0.401025,-0.200944,-0.30578
-0.42,0.404035,-0.197586,-0.309114
-0.41,0.406981,-0.194157,-0.312384
-0.4,0.409863,-0.190657,-0.315591
-0.39,0.41268,-0.18709,-0.318734
-0.38,0.415433,-0.183457,-0.321813
-0.37,0.418123,-0.179759,-0.32483
-0.36,0.420749,-0.175999,-0.327783
-0.35,0.423311,-0.172179,-0.330673
-0.34,0.425809,-0.1683,-0.3335
-0.33,0.428244,-0.164363,-0.336265
-0.32,0.430616,-0.160371,-0.338967
-0.31,0.432925,-0.156325,-0.341606
-0.3,0.43517,-0.152226,-0.344183
-0.29,0.437352,-0.148076,-0.346697
-0.28,0.439472,-0.143876,-0.349149
-0.27,0.441528,-0.139628,-0.351538
-0.26,0.443521,-0.135334,-0.353865
-0.25,0.445451,-0.130993,-0.356129
-0.24,0.447319,-0.126609,-0.358331
-0.23,0.449123,-0.122181,-0.36047
-0.22,0.450865,-0.117712,-0.362548
-0.21,0.452543,-0.113203,-0.364562
-0.2,0.454159,-0.108654,-0.366514
-0.19,0.455711,-0.104067,-0.368404
-0.18,0.457201,-0.0994437,-0.370231
-0.17,0.458627,-0.0947844,-0.371995
-0.16,0.45999,-0.0900907,-0.373696
-0.15,0.46129,-0.0853635,-0.375335
-0.14,0.462526,-0.080604,-0.376911
-0.13,0.463699,-0.0758133,-0.378423
-0.12,0.464809,-0.0709925,-0.379873
-0.11,0.465854,-0.0661427,-0.381259
-0.1,0.466836,-0.0612649,-0.382581
-0.09,0.467754,-0.0563602,-0.38384
-0.08,0.468608,-0.0514296,-0.385036
-0.07,0.469397,-0.0464742,-0.386167
-0.06,0.470122,-0.0414951,-0.387234
-0.05,0.470782,-0.0364932,-0.388237
-0.04,0.471377,-0.0314695,-0.389175
-0.03,0.471907,-0.0264252,-0.390048
-0.02,0.472372,-0.0213612,-0.390857
-0.01,0.472771,-0.0162786,-0.3916
7.5287e-16,0.473104,-0.0111784,-0.392277
0.01,0.473371,-0.00606157,-0.392889
0.02,0.473572,-0.000929204,-0.393434
0.03,0.473706,0.00421768,-0.393913
0.04,0.473773,0.00937803,-0.394326
0.05,0.473773,0.0145508,-0.394671
0.06,0.473705,0.0197349,-0.394949
0.07,0.473569,0.0249294,-0.395159
0.08,0.473364,0.0301331,-0.395302
0.09,0.473091,0.0353449,-0.395375
0.1,0.472749,0.0405637,-0.39538
0.11,0.472337,0.0457885,-0.395315
0.12,0.471855,0.0510181,-0.395181
0.13,0.471303,0.0562513,-0.394976
0.14,0.47068,0.0614871,-0.394701
0.15,0.469985,0.0667241,-0.394355
0.16,0.469219,0.0719613,-0.393937
0.17,0.46838,0.0771973,-0.393447
0.18,0.467468,0.082431,-0.392885
0.19,0.466484,0.0876611,-0.392249
0.2,0.465425,0.0928862,-0.391539
0.21,0.464291,0.098105,-0.390756
0.22,0.463083,0.103316,-0.389897
0.23,0.461798,0.108518,-0.388963
0.24,0.460438,0.11371,-0.387952
0.25,0.459,0.11889,-0.386865
0.26,0.457484,0.124056,-0.385701
0.27,0.455891,0.129208,-0.384458
0.28,0.454218,0.134342,-0.383136
0.29,0.452465,0.139459,-0.381735
0.3,0.450632,0.144555,-0.380254
0.31,0.448717,0.14963,-0.378691
0.32,0.44672,0.154682,-0.377046
0.33,0.44464,0.159708,-0.375319
0.34,0.442476,0.164707,-0.373508
0.35,0.440228,0.169676,-0.371613
0.36,0.437894,0.174615,-0.369632
0.37,0.435473,0.179519,-0.367565
0.38,0.432965,0.184388,-0.365411
0.39,0.430368,0.18922,-0.363168
0.4,0.427682,0.19401,-0.360837
0.41,0.424905,0.198758,-0.358415
0.42,0.422037,0.20346,-0.355902
0.43,0.419076,0.208115,-0.353297
0.44,0.416022,0.212718,-0.350598
0.45,0.412872,0.217267,-0.347805
0.46,0.409626,0.221759,-0.344916
0.47,0.406283,0.226192,-0.34193
0.48,0.402841,0.23056,-0.338846
0.49,0.3993,0.234862,-0.335663
0.5,0.395657,0.239093,-0.332379
0.51,0.391912,0.24325,-0.328993
0.52,0.388063,0.247328,-0.325503
0.53,0.384108,0.251323,-0.321908
0.54,0.380047,0.255232,-0.318208
0.55,0.375877,0.259048,-0.314399
0.56,0.371597,0.262768,-0.310482
0.57,0.367206,0.266386,-0.306453
0.58,0.362702,0.269897,-0.302312
0.59,0.358084,0.273295,-0.298057
0.6,0.353349,0.276573,-0.293687
0.61,0.348495,0.279726,-0.289199
0.62,0.343522,0.282747,-0.284591
0.63,0.338427,0.285628,-0.279863
0.64,0.333209,0.288362,-0.275012
0.65,0.327865,0.290941,-0.270037
0.66,0.322393,0.293355,-0.264934
0.67,0.316792,0.295596,-0.259704
0.68,0.311059,0.297654,-0.254342
0.69,0.305193,0.299518,-0.248848
0.7,0.299191,0.301177,-0.243219
0.71,0.293051,0.302618,-0.237454
0.72,0.28677,0.303829,-0.231549
0.73,0.280347,0.304795,-0.225503
0.74,0.273779,0.305501,-0.219313
0.75,0.267064,0.30593,-0.212977
0.76,0.2602,0.306064,-0.206493
0.77,0.253183,0.305883,-0.199859
0.78,0.246012,0.305366,-0.193071
0.79,0.238683,0.304489,-0.186128
0.8,0.231195,0.303226,-0.179026
0.81,0.223544,0.301546,-0.171764
0.82,0.215729,0.299419,-0.164339
0.83,0.207746,0.296807,-0.156748
0.84,0.199593,0.293668,-0.148988
0.85,0.191267,0.289957,-0.141058
0.86,0.182766,0.285618,-0.132954
0.87,0.174087,0.28059,-0.124675
0.88,0.165227,0.274799,-0.116216
0.89,0.156184,0.268158,-0.107577
0.9,0.146955,0.260561,-0.0987543
0.91,0.137538,0.251879,-0.0897458
0.92,0.12793,0.241948,-0.0805493
0.93,0.11813,0.230558,-0.0711626
0.94,0.108135,0.217422,-0.0615839
0.95,0.0979435,0.202142,-0.0518114
0.96,0.0875539,0.184114,-0.0418435
0.97,0.0769649,0.162347,-0.0316791
0.98,0.0661756,0.134948,-0.0213173
0.99,0.0551852,0.0971307,-0.0107576


==> anc/Fig6_all_180deg_minv0.1.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.46307,0,-3.34146e-17
-0.99,0.464531,-0.0258901,-0.00940146
-0.98,0.465917,-0.0354082,-0.0184041
-0.97,0.467231,-0.0419587,-0.0270349
-0.96,0.46848,-0.0468996,-0.0353183
-0.95,0.469668,-0.0507805,-0.0432766
-0.94,0.470799,-0.0538945,-0.0509305
-0.93,0.471877,-0.056422,-0.0582986
-0.92,0.472904,-0.0584842,-0.0653984
-0.91,0.473885,-0.0601678,-0.0722457
-0.9,0.474822,-0.0615373,-0.0788553
-0.89,0.475718,-0.0626423,-0.0852406
-0.88,0.476575,-0.0635221,-0.0914144
-0.87,0.477395,-0.0642083,-0.0973881
-0.86,0.478181,-0.0647268,-0.103173
-0.85,0.478935,-0.0650989,-0.108778
-0.84,0.479658,-0.0653428,-0.114214
-0.83,0.480352,-0.0654736,-0.119489
-0.82,0.481018,-0.0655044,-0.12461
-0.81,0.481658,-0.0654463,-0.129587
-0.8,0.482274,-0.0653092,-0.134425
-0.79,0.482866,-0.0651014,-0.139132
-0.78,0.483436,-0.0648303,-0.143713
-0.77,0.483985,-0.0645024,-0.148175
-0.76,0.484514,-0.0641235,-0.152524
-0.75,0.485023,-0.0636985,-0.156763
-0.74,0.485515,-0.063232,-0.160899
-0.73,0.485989,-0.062728,-0.164935
-0.72,0.486446,-0.06219,-0.168876
-0.71,0.486888,-0.0616213,-0.172727
-0.7,0.487314,-0.0610247,-0.176491
-0.69,0.487726,-0.0604027,-0.180171
-0.68,0.488124,-0.0597578,-0.183772
-0.67,0.488509,-0.059092,-0.187296
-0.66,0.488881,-0.0584071,-0.190746
-0.65,0.489241,-0.0577049,-0.194127
-0.64,0.489589,-0.056987,-0.197439
-0.63,0.489926,-0.0562547,-0.200686
-0.62,0.490252,-0.0555092,-0.203871
-0.61,0.490568,-0.0547518,-0.206996
-0.6,0.490874,-0.0539835,-0.210062
-0.59,0.49117,-0.0532053,-0.213073
-0.58,0.491457,-0.0524179,-0.216031
-0.57,0.491735,-0.0516222,-0.218937
-0.56,0.492005,-0.050819,-0.221793
-0.55,0.492266,-0.0500088,-0.224601
-0.54,0.492519,-0.0491922,-0.227363
-0.53,0.492765,-0.0483698,-0.23008
-0.52,0.493003,-0.0475422,-0.232755
-0.51,0.493234,-0.0467096,-0.235387
-0.5,0.493459,-0.0458726,-0.23798
-0.49,0.493676,-0.0450314,-0.240534
-0.48,0.493887,-0.0441866,-0.24305
-0.47,0.494092,-0.0433382,-0.245531
-0.46,0.49429,-0.0424867,-0.247976
-0.45,0.494483,-0.0416322,-0.250387
-0.44,0.49467,-0.040775,-0.252766
-0.43,0.494851,-0.0399154,-0.255113
-0.42,0.495027,-0.0390533,-0.257429
-0.41,0.495198,-0.0381892,-0.259716
-0.4,0.495363,-0.037323,-0.261974
-0.39,0.495524,-0.0364549,-0.264204
-0.38,0.49568,-0.035585,-0.266407
-0.37,0.495831,-0.0347134,-0.268584
-0.36,0.495977,-0.0338402,-0.270736
-0.35,0.496119,-0.0329655,-0.272863
-0.34,0.496257,-0.0320894,-0.274966
-0.33,0.496391,-0.0312118,-0.277046
-0.32,0.49652,-0.0303328,-0.279103
-0.31,0.496645,-0.0294525,-0.281138
-0.3,0.496767,-0.0285709,-0.283152
-0.29,0.496884,-0.027688,-0.285146
-0.28,0.496998,-0.0268038,-0.287119
-0.27,0.497108,-0.0259183,-0.289073
-0.26,0.497214,-0.0250315,-0.291008
-0.25,0.497317,-0.0241433,-0.292924
-0.24,0.497416,-0.0232539,-0.294822
-0.23,0.497512,-0.0223631,-0.296703
-0.22,0.497605,-0.0214709,-0.298566
-0.21,0.497694,-0.0205773,-0.300413
-0.2,0.49778,-0.0196822,-0.302244
-0.19,0.497863,-0.0187856,-0.304058
-0.18,0.497943,-0.0178874,-0.305857
-0.17,0.49802,-0.0169877,-0.307641
-0.16,0.498094,-0.0160863,-0.30941
-0.15,0.498164,-0.0151831,-0.311164
-0.14,0.498232,-0.0142782,-0.312904
-0.13,0.498297,-0.0133713,-0.31463
-0.12,0.498359,-0.0124626,-0.316342
-0.11,0.498418,-0.0115518,-0.318041
-0.1,0.498474,-0.0106389,-0.319727
-0.09,0.498527,-0.00972381,-0.3214
-0.08,0.498578,-0.00880644,-0.32306
-0.07,0.498626,-0.0078867,-0.324707
-0.06,0.498671,-0.00696448,-0.326342
-0.05,0.498714,-0.00603968,-0.327965
-0.04,0.498753,-0.0051122,-0.329576
-0.03,0.49879,-0.00418193,-0.331176
-0.02,0.498825,-0.00324875,-0.332763
-0.01,0.498857,-0.00231254,-0.334339
7.5287e-16,0.498886,-0.00137318,-0.335903
0.01,0.498913,-0.00043054,-0.337456
0.02,0.498936,0.000515507,-0.338998
0.03,0.498958,0.0014651,-0.340528
0.04,0.498976,0.00241839,-0.342047
0.05,0.498993,0.00337551,-0.343555
0.06,0.499006,0.00433662,-0.345052
0.07,0.499017,0.00530188,-0.346538
0.08,0.499025,0.00627145,-0.348013
0.09,0.49903,0.0072455,-0.349478
0.1,0.499033,0.00822422,-0.350931
0.11,0.499033,0.00920777,-0.352373
0.12,0.499031,0.0101964,-0.353804
0.13,0.499025,0.0111902,-0.355223
0.14,0.499017,0.0121894,-0.356632
0.15,0.499006,0.0131943,-0.35803
0.16,0.498993,0.0142051,-0.359416
0.17,0.498976,0.015222,-0.360791
0.18,0.498957,0.0162452,-0.362154
0.19,0.498934,0.017275,-0.363506
0.2,0.498909,0.0183117,-0.364846
0.21,0.498881,0.0193555,-0.366175
0.22,0.49885,0.0204067,-0.367491
0.23,0.498815,0.0214656,-0.368796
0.24,0.498777,0.0225325,-0.370088
0.25,0.498737,0.0236078,-0.371367
0.26,0.498692,0.0246918,-0.372634
0.27,0.498645,0.0257848,-0.373888
0.28,0.498594,0.0268872,-0.375129
0.29,0.498539,0.0279994,-0.376356
0.3,0.498481,0.0291218,-0.37757
0.31,0.498419,0.0302548,-0.378771
0.32,0.498353,0.0313989,-0.379957
0.33,0.498284,0.0325546,-0.381128
0.34,0.49821,0.0337223,-0.382285
0.35,0.498132,0.0349026,-0.383427
0.36,0.49805,0.0360961,-0.384553
0.37,0.497963,0.0373032,-0.385664
0.38,0.497872,0.0385246,-0.386758
0.39,0.497775,0.039761,-0.387836
0.4,0.497674,0.0410131,-0.388896
0.41,0.497568,0.0422815,-0.389939
0.42,0.497456,0.043567,-0.390965
0.43,0.497339,0.0448705,-0.391971
0.44,0.497216,0.0461927,-0.392959
0.45,0.497086,0.0475346,-0.393927
0.46,0.49695,0.0488972,-0.394874
0.47,0.496808,0.0502815,-0.395801
0.48,0.496658,0.0516885,-0.396706
0.49,0.496501,0.0531195,-0.397589
0.5,0.496337,0.0545756,-0.398448
0.51,0.496164,0.0560582,-0.399284
0.52,0.495982,0.0575687,-0.400094
0.53,0.495792,0.0591086,-0.400879
0.54,0.495591,0.0606796,-0.401636
0.55,0.49538,0.0622833,-0.402366
0.56,0.495159,0.0639217,-0.403065
0.57,0.494925,0.0655967,-0.403734
0.58,0.49468,0.0673106,-0.404371
0.59,0.494421,0.0690656,-0.404973
0.6,0.494148,0.0708643,-0.40554
0.61,0.493859,0.0727095,-0.406069
0.62,0.493555,0.0746042,-0.406557
0.63,0.493232,0.0765515,-0.407004
0.64,0.492891,0.0785551,-0.407405
0.65,0.492529,0.0806189,-0.407758
0.66,0.492144,0.0827469,-0.40806
0.67,0.491736,0.0849441,-0.408306
0.68,0.4913,0.0872153,-0.408493
0.69,0.490836,0.0895664,-0.408615
0.7,0.49034,0.0920037,-0.408668
0.71,0.489808,0.094534,-0.408644
0.72,0.489238,0.0971651,-0.408537
0.73,0.488625,0.0999058,-0.408339
0.74,0.487963,0.102766,-0.408038
0.75,0.487248,0.105756,-0.407625
0.76,0.486473,0.108889,-0.407087
0.77,0.48563,0.112178,-0.406406
0.78,0.484709,0.115641,-0.405565
0.79,0.4837,0.119295,-0.404542
0.8,0.48259,0.123161,-0.403309
0.81,0.481362,0.127264,-0.401833
0.82,0.479998,0.131633,-0.400074
0.83,0.478472,0.136301,-0.397981
0.84,0.476756,0.141307,-0.395489
0.85,0.474811,0.146699,-0.392517
0.86,0.472588,0.152531,-0.388958
0.87,0.470025,0.15887,-0.384672
0.88,0.467035,0.165794,-0.379467
0.89,0.463506,0.1734,-0.373082
0.9,0.459277,0.181797,-0.365143
0.91,0.454123,0.191113,-0.355108
0.92,0.447709,0.201482,-0.34215
0.93,0.439526,0.213007,-0.32496
0.94,0.428764,0.22566,-0.301355
0.95,0.414077,0.238951,-0.267452
0.96,0.393163,0.250864,-0.215843
0.97,0.362242,0.253975,-0.131483
0.98,0.318374,0.220023,0.0142603
0.99,0.296599,0.0561987,0.212188


==> anc/Fig6_all_180deg_minv0.3.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.280185,0,0
-0.99,0.28593,-0.058048,-0.00860716
-0.98,0.291525,-0.0804852,-0.0170424
-0.97,0.296974,-0.0966474,-0.0253104
-0.96,0.302281,-0.109421,-0.0334157
-0.95,0.307452,-0.119953,-0.0413625
-0.94,0.31249,-0.128844,-0.049155
-0.93,0.317399,-0.136461,-0.0567973
-0.92,0.322185,-0.143049,-0.0642933
-0.91,0.326849,-0.148781,-0.0716468
-0.9,0.331397,-0.153786,-0.0788614
-0.89,0.335831,-0.158163,-0.0859407
-0.88,0.340155,-0.161992,-0.0928881
-0.87,0.344372,-0.165335,-0.0997069
-0.86,0.348485,-0.168248,-0.1064
-0.85,0.352498,-0.170772,-0.112971
-0.84,0.356413,-0.172947,-0.119423
-0.83,0.360233,-0.174804,-0.125758
-0.82,0.36396,-0.176372,-0.13198
-0.81,0.367598,-0.177674,-0.138091
-0.8,0.371148,-0.178733,-0.144093
-0.79,0.374614,-0.179567,-0.14999
-0.78,0.377997,-0.180195,-0.155784
-0.77,0.3813,-0.18063,-0.161477
-0.76,0.384524,-0.180886,-0.167071
-0.75,0.387673,-0.180977,-0.172568
-0.74,0.390747,-0.180914,-0.177972
-0.73,0.39375,-0.180705,-0.183284
-0.72,0.396682,-0.180362,-0.188505
-0.71,0.399545,-0.179893,-0.193639
-0.7,0.402342,-0.179304,-0.198686
-0.69,0.405074,-0.178605,-0.20365
-0.68,0.407743,-0.177801,-0.20853
-0.67,0.41035,-0.176898,-0.21333
-0.66,0.412896,-0.175903,-0.218051
-0.65,0.415384,-0.17482,-0.222694
-0.64,0.417814,-0.173654,-0.227262
-0.63,0.420188,-0.17241,-0.231755
-0.62,0.422507,-0.171093,-0.236176
-0.61,0.424773,-0.169705,-0.240525
-0.6,0.426986,-0.168252,-0.244804
-0.59,0.429149,-0.166736,-0.249014
-0.58,0.431262,-0.16516,-0.253158
-0.57,0.433325,-0.163528,-0.257235
-0.56,0.435342,-0.161842,-0.261247
-0.55,0.437311,-0.160106,-0.265196
-0.54,0.439235,-0.158321,-0.269082
-0.53,0.441114,-0.156489,-0.272907
-0.52,0.44295,-0.154614,-0.276672
-0.51,0.444742,-0.152697,-0.280377
-0.5,0.446493,-0.15074,-0.284025
-0.49,0.448203,-0.148745,-0.287615
-0.48,0.449872,-0.146714,-0.291149
-0.47,0.451502,-0.144648,-0.294628
-0.46,0.453093,-0.142548,-0.298052
-0.45,0.454646,-0.140417,-0.301423
-0.44,0.456162,-0.138256,-0.304742
-0.43,0.457642,-0.136065,-0.308008
-0.42,0.459086,-0.133847,-0.311224
-0.41,0.460494,-0.131601,-0.314389
-0.4,0.461868,-0.12933,-0.317505
-0.39,0.463208,-0.127034,-0.320572
-0.38,0.464515,-0.124715,-0.32359
-0.37,0.465789,-0.122372,-0.326562
-0.36,0.467031,-0.120008,-0.329487
-0.35,0.468241,-0.117622,-0.332365
-0.34,0.46942,-0.115216,-0.335198
-0.33,0.470568,-0.11279,-0.337986
-0.32,0.471686,-0.110345,-0.34073
-0.31,0.472774,-0.107881,-0.34343
-0.3,0.473833,-0.1054,-0.346086
-0.29,0.474863,-0.102901,-0.3487
-0.28,0.475865,-0.100386,-0.351271
-0.27,0.476838,-0.0978537,-0.353801
-0.26,0.477784,-0.0953058,-0.356289
-0.25,0.478703,-0.0927425,-0.358737
-0.24,0.479595,-0.0901641,-0.361144
-0.23,0.48046,-0.087571,-0.36351
-0.22,0.481298,-0.0849635,-0.365837
-0.21,0.482111,-0.0823418,-0.368125
-0.2,0.482898,-0.0797064,-0.370374
-0.19,0.48366,-0.0770574,-0.372584
-0.18,0.484397,-0.0743952,-0.374756
-0.17,0.485108,-0.0717198,-0.37689
-0.16,0.485796,-0.0690315,-0.378986
-0.15,0.486458,-0.0663305,-0.381045
-0.14,0.487097,-0.063617,-0.383066
-0.13,0.487711,-0.0608909,-0.385051
-0.12,0.488302,-0.0581525,-0.386999
-0.11,0.48887,-0.0554019,-0.388911
-0.1,0.489413,-0.0526391,-0.390786
-0.09,0.489934,-0.0498642,-0.392626
-0.08,0.490432,-0.0470772,-0.394429
-0.07,0.490906,-0.0442781,-0.396197
-0.06,0.491358,-0.041467,-0.397929
-0.05,0.491786,-0.0386438,-0.399626
-0.04,0.492193,-0.0358085,-0.401288
-0.03,0.492576,-0.032961,-0.402915
-0.02,0.492937,-0.0301013,-0.404506
-0.01,0.493276,-0.0272292,-0.406063
7.5287e-16,0.493592,-0.0243448,-0.407584
0.01,0.493886,-0.0214479,-0.409071
0.02,0.494157,-0.0185382,-0.410523
0.03,0.494406,-0.0156158,-0.411941
0.04,0.494632,-0.0126805,-0.413323
0.05,0.494836,-0.00973193,-0.414671
0.06,0.495018,-0.00677007,-0.415984
0.07,0.495177,-0.00379464,-0.417262
0.08,0.495313,-0.000805434,-0.418506
0.09,0.495427,0.00219781,-0.419714
0.1,0.495517,0.00521535,-0.420888
0.11,0.495585,0.00824747,-0.422026
0.12,0.49563,0.0112945,-0.423129
0.13,0.495651,0.0143567,-0.424197
0.14,0.495649,0.0174344,-0.425229
0.15,0.495623,0.020528,-0.426226
0.16,0.495573,0.0236378,-0.427186
0.17,0.495498,0.0267643,-0.428111
0.18,0.4954,0.0299078,-0.428999
0.19,0.495276,0.0330688,-0.42985
0.2,0.495128,0.0362477,-0.430665
0.21,0.494954,0.039445,-0.431442
0.22,0.494754,0.0426612,-0.432182
0.23,0.494527,0.0458968,-0.432883
0.24,0.494275,0.0491523,-0.433547
0.25,0.493995,0.0524283,-0.434171
0.26,0.493687,0.0557254,-0.434756
0.27,0.493351,0.0590441,-0.435302
0.28,0.492986,0.062385,-0.435807
0.29,0.492592,0.065749,-0.436271
0.3,0.492167,0.0691365,-0.436693
0.31,0.491712,0.0725483,-0.437073
0.32,0.491225,0.0759852,-0.437411
0.33,0.490706,0.0794479,-0.437704
0.34,0.490154,0.0829372,-0.437954
0.35,0.489567,0.0864539,-0.438157
0.36,0.488946,0.0899988,-0.438315
0.37,0.488288,0.0935729,-0.438425
0.38,0.487592,0.097177,-0.438487
0.39,0.486859,0.100812,-0.438499
0.4,0.486085,0.104479,-0.438461
0.41,0.485271,0.108179,-0.43837
0.42,0.484414,0.111913,-0.438226
0.43,0.483512,0.115682,-0.438027
0.44,0.482565,0.119487,-0.437772
0.45,0.481571,0.12333,-0.437459
0.46,0.480527,0.127211,-0.437085
0.47,0.479432,0.131132,-0.43665
0.48,0.478283,0.135094,-0.43615
0.49,0.477079,0.139098,-0.435584
0.5,0.475816,0.143146,-0.434949
0.51,0.474492,0.147239,-0.434243
0.52,0.473105,0.151379,-0.433463
0.53,0.47165,0.155566,-0.432606
0.54,0.470126,0.159803,-0.431668
0.55,0.468528,0.164091,-0.430647
0.56,0.466852,0.168432,-0.429537
0.57,0.465095,0.172827,-0.428336
0.58,0.463252,0.177277,-0.427039
0.59,0.461318,0.181785,-0.425641
0.6,0.459288,0.186352,-0.424136
0.61,0.457156,0.190979,-0.42252
0.62,0.454917,0.195668,-0.420786
0.63,0.452563,0.200422,-0.418927
0.64,0.450087,0.20524,-0.416936
0.65,0.447482,0.210125,-0.414805
0.66,0.444738,0.215078,-0.412526
0.67,0.441846,0.2201,-0.410088
0.68,0.438796,0.225193,-0.407481
0.69,0.435575,0.230356,-0.404693
0.7,0.432173,0.23559,-0.401712
0.71,0.428573,0.240895,-0.398523
0.72,0.424762,0.246271,-0.395111
0.73,0.420721,0.251715,-0.391458
0.74,0.416431,0.257227,-0.387544
0.75,0.411871,0.262802,-0.383347
0.76,0.407017,0.268435,-0.378843
0.77,0.401842,0.274121,-0.374004
0.78,0.396315,0.279851,-0.368799
0.79,0.390401,0.285612,-0.363192
0.8,0.384063,0.29139,-0.357143
0.81,0.377254,0.297164,-0.350606
0.82,0.369925,0.302909,-0.343529
0.83,0.362016,0.30859,-0.335849
0.84,0.35346,0.314162,-0.327498
0.85,0.344178,0.319569,-0.318393
0.86,0.33408,0.324734,-0.308439
0.87,0.323058,0.329555,-0.297524
0.88,0.310988,0.333899,-0.285515
0.89,0.297723,0.337586,-0.272256
0.9,0.283089,0.340372,-0.25756
0.91,0.266881,0.341917,-0.241204
0.92,0.248859,0.34175,-0.222922
0.93,0.228745,0.339195,-0.202399
0.94,0.206226,0.333263,-0.179264
0.95,0.180983,0.322464,-0.153104
0.96,0.152766,0.304472,-0.123511
0.97,0.121639,0.275481,-0.0902472
0.98,0.0887528,0.228903,-0.053829
0.99,0.0592117,0.152481,-0.0177439


==> anc/Fig6_all_180deg_minv0.5.csv <==
cos(theta),rho{1,1},rho{1,0},rho{1,-1}
-1,0.0315835,0,0
-0.99,0.0399228,-0.0893098,-0.00889182
-0.98,0.0481673,-0.124801,-0.0176812
-0.97,0.0563179,-0.151022,-0.0263692
-0.96,0.0643754,-0.17229,-0.0349565
-0.95,0.0723407,-0.190299,-0.0434441
-0.94,0.0802147,-0.205931,-0.051833
-0.93,0.0879981,-0.219715,-0.0601239
-0.92,0.0956918,-0.232002,-0.0683177
-0.91,0.103297,-0.243037,-0.0764152
-0.9,0.110813,-0.253003,-0.0844174
-0.89,0.118243,-0.262037,-0.092325
-0.88,0.125585,-0.27025,-0.100139
-0.87,0.132842,-0.27773,-0.10786
-0.86,0.140014,-0.284549,-0.115488
-0.85,0.147102,-0.290767,-0.123026
-0.84,0.154105,-0.296435,-0.130472
-0.83,0.161026,-0.301597,-0.137829
-0.82,0.167865,-0.306291,-0.145097
-0.81,0.174622,-0.31055,-0.152276
-0.8,0.181297,-0.314404,-0.159367
-0.79,0.187893,-0.317877,-0.166372
-0.78,0.194409,-0.320993,-0.17329
-0.77,0.200846,-0.323772,-0.180123
-0.76,0.207204,-0.326234,-0.186871
-0.75,0.213484,-0.328395,-0.193534
-0.74,0.219688,-0.33027,-0.200114
-0.73,0.225814,-0.331874,-0.206611
-0.72,0.231864,-0.33322,-0.213025
-0.71,0.237839,-0.334319,-0.219358
-0.7,0.243738,-0.335183,-0.22561
-0.69,0.249563,-0.335821,-0.231781
-0.68,0.255314,-0.336243,-0.237872
-0.67,0.260991,-0.336458,-0.243883
-0.66,0.266595,-0.336475,-0.249816
-0.65,0.272127,-0.3363,-0.25567
-0.64,0.277586,-0.335941,-0.261447
-0.63,0.282973,-0.335405,-0.267146
-0.62,0.28829,-0.334697,-0.272769
-0.61,0.293535,-0.333825,-0.278315
-0.6,0.29871,-0.332794,-0.283785
-0.59,0.303815,-0.331609,-0.28918
-0.58,0.30885,-0.330275,-0.2945
-0.57,0.313815,-0.328796,-0.299746
-0.56,0.318712,-0.327178,-0.304918
-0.55,0.32354,-0.325425,-0.310016
-0.54,0.3283,-0.323541,-0.315041
-0.53,0.332992,-0.321529,-0.319993
-0.52,0.337616,-0.319394,-0.324872
-0.51,0.342173,-0.317139,-0.32968
-0.5,0.346663,-0.314767,-0.334416
-0.49,0.351086,-0.312282,-0.33908
-0.48,0.355443,-0.309686,-0.343674
-0.47,0.359733,-0.306984,-0.348197
-0.46,0.363957,-0.304176,-0.352649
-0.45,0.368116,-0.301267,-0.357032
-0.44,0.372209,-0.298259,-0.361344
-0.43,0.376236,-0.295154,-0.365587
-0.42,0.380199,-0.291955,-0.369761
-0.41,0.384096,-0.288664,-0.373866
-0.4,0.387929,-0.285284,-0.377902
-0.39,0.391697,-0.281815,-0.381869
-0.38,0.3954,-0.278262,-0.385768
-0.37,0.399039,-0.274625,-0.389599
-0.36,0.402613,-0.270906,-0.393361
-0.35,0.406124,-0.267107,-0.397056
-0.34,0.40957,-0.263231,-0.400684
-0.33,0.412953,-0.259279,-0.404243
-0.32,0.416271,-0.255252,-0.407736
-0.31,0.419526,-0.251152,-0.411161
-0.3,0.422717,-0.24698,-0.414519
-0.29,0.425844,-0.242739,-0.41781
-0.28,0.428907,-0.23843,-0.421033
-0.27,0.431907,-0.234054,-0.42419
-0.26,0.434842,-0.229612,-0.42728
-0.25,0.437714,-0.225107,-0.430303
-0.24,0.440523,-0.220538,-0.43326
-0.23,0.443267,-0.215908,-0.436149
-0.22,0.445947,-0.211217,-0.438971
-0.21,0.448563,-0.206468,-0.441727
-0.2,0.451116,-0.20166,-0.444416
-0.19,0.453604,-0.196796,-0.447038
-0.18,0.456027,-0.191876,-0.449592
-0.17,0.458387,-0.186902,-0.45208
-0.16,0.460681,-0.181874,-0.4545
-0.15,0.462911,-0.176794,-0.456853
-0.14,0.465076,-0.171662,-0.459139
-0.13,0.467176,-0.166481,-0.461357
-0.12,0.46921,-0.161249,-0.463507
-0.11,0.471179,-0.155969,-0.465589
-0.1,0.473082,-0.150642,-0.467603
-0.09,0.474919,-0.145269,-0.469549
-0.08,0.47669,-0.139849,-0.471426
-0.07,0.478394,-0.134386,-0.473234
-0.06,0.480031,-0.128878,-0.474974
-0.05,0.481601,-0.123327,-0.476643
-0.04,0.483103,-0.117735,-0.478243
-0.03,0.484538,-0.112101,-0.479774
-0.02,0.485903,-0.106428,-0.481233
-0.01,0.487201,-0.100715,-0.482622
7.5287e-16,0.488429,-0.0949629,-0.48394
0.01,0.489587,-0.0891737,-0.485186
0.02,0.490675,-0.0833476,-0.486361
0.03,0.491693,-0.0774857,-0.487463
0.04,0.49264,-0.0715887,-0.488492
0.05,0.493515,-0.0656575,-0.489448
0.06,0.494318,-0.059693,-0.49033
0.07,0.495048,-0.0536959,-0.491138
0.08,0.495705,-0.0476673,-0.491871
0.09,0.496288,-0.0416079,-0.492528
0.1,0.496797,-0.0355187,-0.493109
0.11,0.49723,-0.0294006,-0.493613
0.12,0.497587,-0.0232544,-0.49404
0.13,0.497868,-0.017081,-0.494389
0.14,0.498072,-0.0108815,-0.494659
0.15,0.498197,-0.00465679,-0.49485
0.16,0.498243,0.00159221,-0.49496
0.17,0.49821,0.00786449,-0.494989
0.18,0.498096,0.014159,-0.494936
0.19,0.4979,0.0204748,-0.4948
0.2,0.497622,0.0268108,-0.49458
0.21,0.497261,0.0331658,-0.494276
0.22,0.496815,0.0395388,-0.493886
0.23,0.496284,0.0459287,-0.493409
0.24,0.495666,0.0523341,-0.492845
0.25,0.494961,0.058754,-0.492192
0.26,0.494166,0.0651871,-0.491449
0.27,0.493282,0.071632,-0.490615
0.28,0.492307,0.0780874,-0.489689
0.29,0.491239,0.0845519,-0.488669
0.3,0.490078,0.0910241,-0.487555
0.31,0.488822,0.0975024,-0.486344
0.32,0.487469,0.103985,-0.485036
0.33,0.486018,0.110471,-0.483629
0.34,0.484468,0.116958,-0.482122
0.35,0.482816,0.123445,-0.480513
0.36,0.481062,0.129929,-0.4788
0.37,0.479204,0.136408,-0.476982
0.38,0.47724,0.142882,-0.475058
0.39,0.475168,0.149347,-0.473024
0.4,0.472987,0.155801,-0.47088
0.41,0.470694,0.162242,-0.468624
0.42,0.468287,0.168667,-0.466254
0.43,0.465765,0.175075,-0.463767
0.44,0.463126,0.181462,-0.461162
0.45,0.460366,0.187824,-0.458436
0.46,0.457485,0.194161,-0.455588
0.47,0.454479,0.200467,-0.452614
0.48,0.451346,0.20674,-0.449513
0.49,0.448084,0.212976,-0.446281
0.5,0.444689,0.219172,-0.442917
0.51,0.44116,0.225323,-0.439417
0.52,0.437494,0.231426,-0.43578
0.53,0.433687,0.237475,-0.432001
0.54,0.429736,0.243466,-0.428078
0.55,0.425639,0.249394,-0.424008
0.56,0.421392,0.255255,-0.419787
0.57,0.416992,0.26104,-0.415413
0.58,0.412435,0.266746,-0.410881
0.59,0.407718,0.272366,-0.406189
0.6,0.402836,0.277891,-0.401331
0.61,0.397787,0.283316,-0.396305
0.62,0.392565,0.288632,-0.391107
0.63,0.387167,0.293831,-0.385731
0.64,0.381588,0.298904,-0.380174
0.65,0.375823,0.30384,-0.374432
0.66,0.369869,0.308629,-0.368498
0.67,0.363719,0.313261,-0.362369
0.68,0.357369,0.317722,-0.35604
0.69,0.350814,0.321999,-0.349504
0.7,0.344047,0.326079,-0.342756
0.71,0.337063,0.329945,-0.335791
0.72,0.329856,0.333581,-0.328602
0.73,0.322419,0.336968,-0.321183
0.74,0.314746,0.340085,-0.313528
0.75,0.306829,0.342912,-0.305629
0.76,0.298663,0.345423,-0.297479
0.77,0.290238,0.347593,-0.289071
0.78,0.281547,0.34939,-0.280396
0.79,0.272583,0.350784,-0.271447
0.8,0.263335,0.351736,-0.262215
0.81,0.253795,0.352207,-0.25269
0.82,0.243954,0.35215,-0.242864
0.83,0.233801,0.351515,-0.232725
0.84,0.223327,0.350241,-0.222265
0.85,0.212519,0.348261,-0.211471
0.86,0.201368,0.345498,-0.200332
0.87,0.189859,0.34186,-0.188837
0.88,0.177981,0.337242,-0.176971
0.89,0.16572,0.331515,-0.164723
0.9,0.153063,0.324526,-0.152077
0.91,0.139993,0.316085,-0.139019
0.92,0.126495,0.305954,-0.125532
0.93,0.112553,0.293825,-0.111601
0.94,0.0981485,0.279285,-0.0972073
0.95,0.0832633,0.261757,-0.0823324
0.96,0.0678773,0.24038,-0.0669564
0.97,0.0519696,0.213747,-0.0510583
0.98,0.0355177,0.179204,-0.0346157
0.99,0.0184979,0.130123,-0.0176048

